Accelerating Scientific Computations with Mixed Precision Algorithms

On modern architectures, the performance of 32-bit operations is often at least twice as fast as the performance of 64-bit operations. By using a combination of 32-bit and 64-bit floating point arithmetic, the performance of many dense and sparse linear algebra algorithms can be significantly enhanced while maintaining the 64-bit accuracy of the resulting solution. The approach presented here can apply not only to conventional processors but also to other technologies such as Field Programmable Gate Arrays (FPGA), Graphical Processing Units (GPU), and the STI Cell BE processor. Results on modern processor architectures and the STI Cell BE are presented.

==> images/mumps.m <==
x1=0.9:1:5.9;
x2=1.1:1:6.1;


figure(1)
% woodcrest
y1=[1.838 1.709 1.599 1.801 1.957 1.585];
y2=[1.799 1.630 1.554 1.768 1.728 1.524];
it=[3 3 3 2 2 2];
tit='Intel Woodcrest 3.0 GHz';
% bar(x1,y1,0.5,'FaceColor',[255 253 123]/255);
bar(x1,y1,0.5,'FaceColor',[219 219 219]/255);
hold on
% bar(x2,y2,0.5,'FaceColor',[45 41 215]/255);
bar(x2,y2,0.5,'FaceColor',[0 0 0]/255);
grid on
xlim([0.4 6.6])
set(gca,'fontsize',16)

set(gca,'xtick',[1 2 3 4 5 6])
legend('Single/double','Mixed prec./double','location', 'northeast');
ylim([0 max(y1)+0.8])
for i=1:1:size(x1,2)
    text(i,y1(i)+0.06,int2str(it(i)),'fontsize',15)
end
title(tit);
xlabel('matrix number')
ylabel('speedup')
line([0.4 6.6],[1 1],'color','k','linewidth',2)





figure(2)
% powerpc
y1=[1.404 1.345 1.230 1.892 1.975 1.518];
y2=[1.393 1.321 1.217 1.859 1.801 1.463];
it=[3 3 3 2 2 2];
tit='PowerPC 970 2.5 GHz';
% bar(x1,y1,0.5,'FaceColor',[255 253 123]/255);
bar(x1,y1,0.5,'FaceColor',[219 219 219]/255);
hold on
% bar(x2,y2,0.5,'FaceColor',[45 41 215]/255);
bar(x2,y2,0.5,'FaceColor',[0 0 0]/255);
grid on
xlim([0.4 6.6])
set(gca,'fontsize',16)

set(gca,'xtick',[1 2 3 4 5 6])
legend('Single/double','Mixed prec./double','location', 'northeast');
ylim([0 max(y1)+0.8])
for i=1:1:size(x1,2)
    text(i,y1(i)+0.06,int2str(it(i)),'fontsize',15)
end
title(tit);
xlabel('matrix number')
ylabel('speedup')
line([0.4 6.6],[1 1],'color','k','linewidth',2)








figure(3)
% opteron
y1=[1.839 1.844 1.595 1.875 2.023 1.658];
y2=[1.827 1.783 1.580 1.858 1.846 1.611];
it=[2 4 2 2 2 2];
tit='AMD Opteron 246 2.0 GHz';
bar(x1,y1,0.5,'FaceColor',[255 253 123]/255);
bar(x1,y1,0.5,'FaceColor',[219 219 219]/255);
hold on
% bar(x2,y2,0.5,'FaceColor',[45 41 215]/255);
bar(x2,y2,0.5,'FaceColor',[0 0 0]/255);
grid on
xlim([0.4 6.6])
set(gca,'fontsize',16)

set(gca,'xtick',[1 2 3 4 5 6])
legend('Single/double','Mixed prec./double','location', 'northeast');
ylim([0 max(y1)+0.8])
for i=1:1:size(x1,2)
    text(i,y1(i)+0.06,int2str(it(i)),'fontsize',15)
end
title(tit);
xlabel('matrix number')
ylabel('speedup')
line([0.4 6.6],[1 1],'color','k','linewidth',2)


==> images/plotbars_it.m <==
function plotbars_it()

    
    wood=[1.29    1.6    1.51    1.72   2.12   1.41
          1.46    5.73   1.35   14.77   5.23   3.64]';

    opt=[1.09    1.34   1.41    1.31   1.09   1.13
         1.46    5.25   1.33   11.31   3.4    2.53]';
    
    
    s=size(wood,1);
    x  = 1:1:s;
    x1 = 0.9:1:(s-0.1);    
    x2 = 1.1:1:(s+0.1);
    color1=[0.85 0.85 0.85];
    color2=[0 0 0];
   
    figure(1)
    bar(x1,wood(:,2),0.6,'facecolor',color1);
    hold on;
    bar(x2,wood(:,1),0.6,'facecolor',color2);
    
    set(gca,'xtick',x);
    set(gca,'fontsize',16)
    xlim([0.4 s+0.6]);
    line([0 s+1],[1 1],'linewidth',2,'color','black')

    title('Intel Woodcrest','fontsize',20);
    xlabel('matrix n.','fontsize',16);
    ylabel('speedup','fontsize',16);
    legend('SP/DP','SP-DP/DP-DP','location','northwest');

    grid on

    
    
    figure(2)
    bar(x1,opt(:,2),0.6,'facecolor',color1);
    hold on;
    bar(x2,opt(:,1),0.6,'facecolor',color2);
    
    set(gca,'xtick',x);
    set(gca,'fontsize',16)
    xlim([0.4 s+0.6]);
    line([0 s+1],[1 1],'linewidth',2,'color','black')

    title('AMD Opteron 246','fontsize',20);
    xlabel('matrix n.','fontsize',16);
    ylabel('speedup','fontsize',16);
    legend('SP/DP','SP-DP/DP-DP','location','northwest');

    grid on


==> images/plt_it.m <==

% Intel Woodcrest 3.0 GHz machine.
% AMD Opteron 246 2.0 GHz
% PowerPC 970 2.5 GHz

% SP-DP/DP      
d1=[1.46    5.73   1.35   1.68   3.41   2.47
    1.46    5.25   1.33   1.57   3.48   2.68
    1.54    5.49   1.75   1.63   2.79   2.73]';

 
% SP-DP/DP-DP    
d2=[1.29    1.6    1.51    1.72   1.40   1.51
    1.09    1.34   1.41    1.31   1.5    1.55
    1.33    1.56   2       1.5    1.28   1.82]';

x=1:4:24;
x1=x-1;
x2=x+1;
xl=1:1:6;

color1=[0.1 0.1 0.1];
color2=[0.6 0.6 0.6];
color3=[1 1 1];

figure(1)
bar(x,d1(:,1),0.2,'facecolor',color1);
hold on
bar(x1,d1(:,2),0.2,'facecolor',color2);
bar(x2,d1(:,3),0.2,'facecolor',color3);

xlim([-1.9 23.9])
ylim([0 15]);
grid on
line([-1.9 23.9],[1 1],'color','k','linewidth',2)
legend('Intel Woodcrest 3.0 GHz','AMD Opteron 246 2.0 GHz','IBM PowerPC 970 2.5 GHz','location','northwest');
ylabel('speedup');
xlabel('matrix number');
title('GMRES SP-DP/DP');
set(gca,'xticklabel',xl);
print -depsc 'spdp_vs_dp.eps'

figure(2)
bar(x,d2(:,1),0.2,'facecolor',color1);
hold on
bar(x1,d2(:,2),0.2,'facecolor',color2);
bar(x2,d2(:,3),0.2,'facecolor',color3);

xlim([-1.9 23.9])
ylim([0 2.7])
grid on
line([-1.9 23.9],[1 1],'color','k','linewidth',2)
legend('Intel Woodcrest 3.0 GHz','AMD Opteron 246 2.0 GHz','IBM PowerPC 970 2.5 GHz','location','northwest');
ylabel('speedup');
xlabel('matrix number');
title('GMRES SP-DP/DP-DP');
set(gca,'xticklabel',xl);


==> images/pltcell.m <==
% Size    SGESV   DSGESV  DGESV
ge=[256     2.10    1.76    14.63  1.48
    512     11.10   8.42    14.63  4.90
    768     21.41   18.63   14.63  7.33
    1024    37.84   30.41   14.63  8.77
    1280    56.21   41.64   14.63  9.66
    1536    70.62   52.52   14.63  10.22
    1792    81.56   61.27   14.63  10.60
    2048    92.35   69.61   14.63  10.89
    2304    101.86  74.41   14.63  11.07
    2560    110.70  81.15   14.63  11.25
    2816    116.22  85.89   14.63  11.38
    3072    121.62  88.51   14.63  11.49
    3328    126.94  94.65   14.63  11.59
    3584    131.40  99.72   14.63  11.66
    3712    133.15  101.05  14.63  11.72];


% Size    SPOSV   DSPOSV  DP Peak
po=[128     3.47    2.29    14.63
    256     22.65   13.09   14.63
    384     48.3    28.79   14.63
    512     76.76   47.23   14.63
    640     98.28   63.12   14.63
    768     117.91  78.47   14.63
    896     129.75  89.95   14.63
    1024    137.57  99.01   14.63
    1152    143.17  106.11  14.63
    1280    148.21  112.52  14.63
    1408    151.83  117.92  14.63
    1536    154.64  122.41  14.63
    1664    156.73  126.08  14.63
    1792    158.78  129.56  14.63
    1920    160.29  132.43  14.63
    2048    161.63  135.01  14.63
    2176    162.9   137.35  14.63
    2304    163.93  139.52  14.63
    2432    164.91  141.42  14.63
    2560    165.7   143.15  14.63
    2688    166.39  144.7   14.63
    2816    167.07  146.14  14.63
    2944    167.61  147.42  14.63
    3072    168.06  148.48  14.63
    3200    168.56  149.61  14.63
    3328    169.05  150.75  14.63
    3456    169.5   151.81  14.63
    3584    169.87  152.71  14.63
    3712    170.19  153.53  14.63
    3840    170.53  154.32  14.63
    3968    170.80  155.05  14.63
    4096    171.07  155.76  14.63];



figure(1)
x=ge(:,1);
plot(x,ge(:,2),'k-o')
hold on
plot(x,ge(:,3),'k-','linewidth',2)

line([256;3712],[14.63;14.63],'color','k','linestyle','--');
xlabel('problem size','fontsize',15)
ylabel('Gflop/s','fontsize',15)
xlim([x(1) max(x)])
title('LU Solve -- Cell Broadband Engine 3.2 GHz','fontsize',18)
legend('Full-single','Mixed-precision','Peak-double','location','northwest')
set(gca,'fontsize',15)
grid on



figure(2)
x=po(:,1);
plot(x,po(:,2),'k-o')
hold on
plot(x,po(:,3),'k-','linewidth',2)

line([x(1); max(x)],[14.63;14.63],'color','k','linestyle','--');
xlabel('problem size','fontsize',15)
ylabel('Gflop/s','fontsize',15)
xlim([x(1) max(x)])
title('Cholesky Solve -- Cell Broadband Engine 3.2 GHz','fontsize',18)
legend('Full-single','Mixed-precision','Peak-double','location','southeast')
set(gca,'fontsize',15)
grid on


==> images/pltgepo.m <==
po_wood=[100  1.405948  0.000255 0 1.50059e-07 0.240512 0.001490 2 4.44089e-16 2.326562 0.000154 0 4.44089e-16
    150  2.381982  0.000496 0 1.63156e-07 0.643027 0.001837 2 5.55112e-16 3.536418 0.000334 0 7.77156e-16
    200  3.321191  0.000833 0 1.96604e-07 1.158108 0.002389 2 4.44089e-16 4.785254 0.000578 0 6.66134e-16
    250  3.994442  0.001343 0 2.01166e-07 1.690256 0.003174 2 7.77156e-16 5.605554 0.000957 0 7.77156e-16
    300  4.757464  0.001939 0 2.57849e-07 2.397302 0.003848 2 5.55112e-16 5.959103 0.001548 0 6.93889e-16
    350  5.448794  0.002679 0 2.17842e-07 2.904421 0.005026 2 7.77156e-16 6.394580 0.002283 0 7.77156e-16
    400  6.118688  0.003552 0 3.16679e-07 3.315133 0.006556 2 5.55112e-16 6.766346 0.003212 0 9.71445e-16
    450  6.717771  0.004597 0 3.0364e-07  3.766476 0.008199 2 6.38378e-16 6.987019 0.004420 0 7.63278e-16
    500  7.393469  0.005720 0 3.07919e-07 4.022771 0.010513 2 5.55112e-16 7.252897 0.005831 0 1.13798e-15
    550  7.794673  0.007212 0 2.70287e-07 4.602132 0.012215 2 6.59195e-16 7.225677 0.007780 0 9.99201e-16
    600  8.308599  0.008774 0 2.5687e-07  4.979882 0.014639 2 5.6205e-16  7.472257 0.009756 0 8.95117e-16
    650  8.692176  0.010653 0 2.98489e-07 5.152072 0.017973 2 6.38378e-16 7.511824 0.012327 0 9.85323e-16
    700  9.126264  0.012662 0 2.99828e-07 5.446776 0.021216 2 4.71845e-16 7.670551 0.015065 0 8.74301e-16
    750  9.386774  0.015131 0 2.9595e-07  5.628996 0.025232 2 6.66134e-16 7.741378 0.018347 0 8.11851e-16
    800  9.613086  0.017920 0 3.07657e-07 5.953142 0.028937 2 4.92661e-16 7.921445 0.021747 0 8.7777e-16
    850  9.959698  0.020735 0 2.59868e-07 5.939771 0.034768 2 5.89806e-16 7.893353 0.026163 0 9.71445e-16
    900  10.282646 0.023829 0 3.07307e-07 5.980444 0.040971 2 4.44089e-16 8.012828 0.030579 0 8.74301e-16
    950  10.508851 0.027410 0 2.59955e-07 6.238340 0.046174 2 5.27356e-16 8.046679 0.035797 0 9.4022e-16
    1000 10.752819 0.031232 0 3.07366e-07 6.570822 0.051110 2 5.13478e-16 8.199471 0.040958 0 1.17961e-15
    1050 10.986968 0.035372 0 3.80416e-07 6.682207 0.058159 2 3.95517e-16 8.189621 0.047454 0 9.4369e-16
    1100 11.182099 0.039947 0 3.1566e-07  6.784601 0.065839 2 6.2797e-16  8.223034 0.054322 0 8.39606e-16
    1200 11.444180 0.050646 0 3.76371e-07 7.310609 0.079282 2 6.03684e-16 8.303595 0.069801 0 1.01655e-15
    1250 11.631913 0.056306 0 4.21205e-07 7.204037 0.090914 2 5.55112e-16 8.267252 0.079222 0 1.08941e-15
    1300 11.871749 0.062043 0 3.31946e-07 7.469938 0.098603 2 5.75928e-16 8.320158 0.088527 0 1.0339e-15
    1350 11.950497 0.069008 0 3.93891e-07 7.495404 0.110025 2 5.55112e-16 8.251345 0.099945 0 1.39125e-15
    1400 12.120935 0.075866 0 3.62605e-07 7.809156 0.117755 2 4.44089e-16 8.262427 0.111295 0 1.06512e-15
    1450 12.108416 0.084360 0 3.48075e-07 7.537983 0.135509 2 5.37764e-16 8.226414 0.124169 0 8.88178e-16
    1500 12.337295 0.091643 0 3.91112e-07 7.997587 0.141371 2 5.86337e-16 8.321491 0.135868 0 1.16573e-15
    1550 12.320567 0.101237 0 4.16137e-07 7.783893 0.160241 2 5.0307e-16  8.205099 0.152015 0 8.88178e-16
    1600 12.535933 0.109424 0 3.65479e-07 8.092248 0.169512 2 4.57967e-16 8.148394 0.168344 0 9.33281e-16
    1650 12.621925 0.119172 0 4.56155e-07 8.212386 0.183160 2 7.28584e-16 8.048479 0.186890 0 1.04777e-15
    1700 12.716695 0.129349 0 4.16949e-07 8.329994 0.197466 2 5.27356e-16 8.213373 0.200270 0 9.71445e-16
    1750 12.813545 0.140017 0 4.15399e-07 8.297748 0.216217 2 4.96131e-16 8.143037 0.220325 0 1.249e-15
    1800 12.750667 0.153098 0 5.07327e-07 8.464717 0.230616 2 6.34909e-16 8.067535 0.241970 0 1.05124e-15
    1850 12.932212 0.163862 0 4.66325e-07 8.551716 0.247798 2 4.78784e-16 8.161079 0.259659 0 1.17788e-15
    1900 12.972963 0.176934 0 3.94488e-07 8.727004 0.263018 2 5.55112e-16 8.145751 0.281786 0 1.04083e-15
    1950 12.999888 0.190858 0 4.29125e-07 8.493362 0.292126 2 4.57967e-16 8.067909 0.307531 0 1.05471e-15
    2000 13.135853 0.203768 0 4.00181e-07 9.173204 0.291792 2 5.55112e-16 8.272862 0.323548 0 1.04083e-15
    2100 13.235919 0.234062 0 4.34313e-07 9.164725 0.338038 2 5.58581e-16 8.222131 0.376791 0 1.05645e-15
    2150 13.191228 0.252012 0 4.73825e-07 8.898863 0.373570 2 6.47052e-16 7.963442 0.417451 0 1.19869e-15
    2200 13.372209 0.266331 0 4.80992e-07 9.512959 0.374377 2 6.66134e-16 8.209603 0.433813 0 1.19696e-15
    2250 13.360402 0.285136 0 6.10078e-07 9.235854 0.412472 2 6.66134e-16 8.126810 0.468761 0 1.29757e-15
    2350 13.339293 0.325337 0 4.77972e-07 9.263027 0.468504 2 5.30825e-16 8.081618 0.536992 0 1.20216e-15
    2400 13.458342 0.343460 0 6.06987e-07 9.627934 0.480103 2 6.69603e-16 8.150007 0.567165 0 1.14145e-15
    2450 13.407197 0.366747 0 5.06097e-07 9.318517 0.527664 2 6.83481e-16 8.034470 0.611994 0 1.11022e-15
    2500 13.532278 0.386037 0 5.87734e-07 9.616602 0.543223 2 6.66134e-16 8.000011 0.652994 0 1.21951e-15
    2600 13.550663 0.433600 0 5.57287e-07 10.00106 0.587494 2 5.96745e-16 8.195398 0.716935 0 1.1293e-15
    2650 13.508153 0.467440 0 4.77175e-07 9.612331 0.647165 2 5.74193e-16 8.059645 0.771841 0 1.11022e-15
    2700 13.535327 0.486078 0 6.12607e-07 9.850746 0.667891 2 5.15213e-16 8.006652 0.821720 0 1.57686e-15
    2750 13.535291 0.513561 0 5.56349e-07 9.742722 0.713476 2 6.66134e-16 7.858839 0.884507 0 1.01655e-15
    2800 13.479379 0.544308 0 4.48505e-07 10.07517 0.728219 2 7.25114e-16 8.101308 0.905648 0 1.29757e-15
    2850 13.419413 0.576529 0 5.20999e-07 9.743157 0.794063 2 5.60316e-16 7.967918 0.970979 0 1.48666e-15
    2900 13.563555 0.600926 0 5.49328e-07 9.987440 0.816094 2 5.41234e-16 7.964061 1.023434 0 1.11369e-15
    2950 13.513195 0.639610 0 5.51798e-07 9.780015 0.877219 2 7.06032e-16 7.775831 1.103318 0 1.11369e-15
    3000 13.553904 0.657909 0 5.1278e-07  10.37021 0.870040 2 5.68989e-16 8.110615 1.112431 0 1.24727e-15
    3050 13.473586 0.703658 0 4.77485e-07 9.970183 0.950915 2 5.20417e-16 8.013881 1.183047 0 1.13104e-15
    3100 13.534983 0.735454 0 5.60729e-07 10.31006 0.965499 2 7.00828e-16 8.107884 1.227738 0 1.27068e-15
    3150 13.643735 0.765438 0 5.28387e-07 10.15044 1.028865 2 5.18682e-16 8.086193 1.291514 0 1.0842e-15
    3250 13.659447 0.839647 0 4.41301e-07 10.30765 1.112679 2 5.77663e-16 8.067455 1.421652 0 1.05471e-15
    3300 13.673390 0.881295 0 5.02746e-07 10.55223 1.137790 2 7.14706e-16 8.026710 1.495784 0 1.20216e-15
    3350 13.732603 0.935027 0 6.24097e-07 10.27550 1.222310 2 5.55112e-16 8.067065 1.556929 0 1.15619e-15
    3400 13.755128 0.954570 0 6.96811e-07 10.71237 1.225707 2 5.96745e-16 8.034690 1.634193 0 1.13277e-15
    3450 13.784100 1.009830 0 6.10863e-07 10.29138 1.332923 2 9.4022e-16  7.812886 1.755770 0 1.26808e-15
    3500 13.794731 1.045825 0 5.13261e-07 10.57585 1.354245 2 7.11237e-16 7.972898 1.796372 0 1.19002e-15
    3550 13.825882 1.080905 0 5.47378e-07 10.63118 1.405720 2 6.80012e-16 8.023719 1.862536 0 1.22125e-15
    3650 13.899370 1.168567 0 6.301e-07   10.60618 1.531404 2 6.92155e-16 7.895041 2.057285 0 1.36263e-15
    3700 13.868478 1.219929 0 5.51168e-07 10.69140 1.582445 2 6.97359e-16 7.920385 2.136078 0 1.23859e-15
    3750 13.869710 1.269910 0 6.27846e-07 10.71520 1.643766 2 6.41848e-16 8.010934 2.198655 0 1.25247e-15
    3800 13.929872 1.315645 0 5.59194e-07 11.00273 1.665656 2 7.00828e-16 8.053976 2.275493 0 1.36523e-15
    3900 13.958276 1.419303 0 7.12279e-07 10.96631 1.806535 2 6.99961e-16 7.945131 2.493480 0 1.54043e-15
    3950 13.943580 1.476113 0 6.77974e-07 10.85315 1.896434 2 6.8695e-16  7.993461 2.574892 0 1.33921e-15
    4000 14.099890 1.515851 0 6.26742e-07 11.16078 1.915038 2 6.29705e-16 8.088803 2.642336 0 1.09981e-15
    4050 14.007025 1.583804 0 6.51671e-07 10.99074 2.018461 2 7.06032e-16 8.105367 2.736999 0 1.22125e-15
    4150 13.973817 1.708017 0 6.11459e-07 11.05598 2.158787 2 6.51389e-16 8.081410 2.953385 0 1.27329e-15
    4200 13.977094 1.770046 0 6.20115e-07 11.14506 2.219826 2 7.56339e-16 8.078221 3.062568 0 1.50574e-15
    4250 14.007323 1.830021 0 7.58026e-07 11.06514 2.316616 2 7.84095e-16 8.060316 3.180235 0 1.41206e-15
    4300 14.023151 1.893195 0 6.02551e-07 11.08992 2.393934 2 6.14092e-16 8.013416 3.313014 0 1.57339e-15
    4400 14.149631 2.010163 0 6.64946e-07 11.41649 2.491402 2 7.13839e-16 8.091257 3.515284 0 1.29584e-15
    4450 13.965865 2.106795 0 7.29247e-07 11.14153 2.640858 2 8.88178e-16 8.031359 3.663541 0 1.23512e-15
    4500 14.075720 2.161568 0 6.71404e-07 11.25297 2.703784 2 8.39606e-16 8.015470 3.795863 0 1.34961e-15
    4550 14.027560 2.242054 0 6.06675e-07 11.22316 2.802290 2 7.77156e-16 8.026795 3.918195 0 1.34961e-15
    4650 13.907296 2.413764 0 7.10621e-07 11.26225 3.007360 2 6.36644e-16 8.028964 4.180979 0 1.25767e-15
    4700 13.966295 2.481896 0 7.64045e-07 11.30725 3.065546 2 7.97973e-16 8.032522 4.315319 0 1.71651e-15
    4750 13.939476 2.566837 0 6.21279e-07 11.33795 3.178229 2 7.38992e-16 7.984676 4.481129 0 1.21431e-15
    4800 13.954016 2.608560 0 7.84403e-07 11.35686 3.228298 2 6.78277e-16 7.828096 4.716549 0 1.25941e-15
    4850 13.982006 2.783718 0 5.86337e-07 11.37441 3.396240 2 6.21031e-16 8.025074 4.745981 0 1.36349e-15
    4900 13.936708 2.818195 0 7.28497e-07 11.39028 3.448234 2 1.03303e-15 8.000515 4.909229 0 1.31752e-15
    4950 13.948353 2.902879 0 6.28965e-07 11.33044 3.573592 2 6.47052e-16 7.948826 5.093882 0 1.30972e-15
    5000 13.801664 3.023488 0 7.10313e-07 11.32928 3.683300 2 7.91034e-16 7.882448 5.293935 0 1.3713e-15];

fprintf('po wood %f\n',po_wood(size(po_wood,1),6)/po_wood(size(po_wood,1),10));

ge_wood=[100 1.232910   0.000553 0 5.26011e-06 0.497584  0.001370 2 2.66454e-15 2.374682 0.000287 0 8.77076e-15
    150 2.528707   0.000903 0 2.47359e-05 1.265188  0.001805 2 1.77636e-14 3.590233 0.000636 0 3.73035e-14
    200 4.061271   0.001328 0 4.04119e-05 2.109997  0.002556 2 2.84217e-14 4.520639 0.001193 0 1.04805e-13
    250 4.870609   0.002158 0 2.25902e-05 2.992796  0.003512 2 1.15463e-14 5.270670 0.001994 0 3.9968e-14
    300 6.135159   0.002956 0 0.000139236 3.944190  0.004598 2 2.66454e-13 5.651092 0.003209 0 2.14939e-13
    350 6.833044   0.004210 0 0.000404358 4.608605  0.006242 2 8.66862e-12 6.143164 0.004683 0 5.61329e-13
    400 7.898683   0.005432 0 0.000293732 5.265943  0.008148 2 1.01474e-12 6.406907 0.006697 0 4.583e-13
    450 8.407301   0.007262 0 0.000276566 5.600761  0.010901 2 9.66338e-13 6.671130 0.009152 0 5.7554e-13
    500 9.283400   0.009017 0 0.000152588 6.016592  0.013913 2 1.96287e-13 6.976339 0.011999 0 2.09388e-13
    550 9.573729   0.011633 0 0.000174522 6.515215  0.017094 2 2.78888e-13 6.948936 0.016027 0 3.48166e-13
    600 10.348651  0.013967 0 0.000151634 6.980526  0.020706 2 6.25278e-13 7.039126 0.020534 0 2.98428e-13
    650 10.562634  0.017393 0 0.000583649 7.153288  0.028691 3 8.52651e-14 7.072067 0.025978 0 1.08535e-12
    700 11.132739  0.020606 0 0.000138283 7.353659  0.033967 3 1.85807e-12 7.116771 0.032234 0 3.0731e-13
    750 11.261583  0.025049 0 8.72612e-05 7.719890  0.037513 2 5.08038e-13 7.044247 0.040046 0 2.07834e-13
    800 11.785373  0.029044 0 0.000152111 8.107542  0.041909 2 6.72351e-13 7.115405 0.048106 0 2.55795e-13
    850 11.773306  0.034867 0 0.000478745 8.156723  0.056181 3 1.00364e-13 7.047339 0.058249 0 1.08891e-12
    900 12.067531  0.040374 0 0.000551224 8.200052  0.060674 2 3.17613e-12 7.027576 0.069329 0 8.88178e-13
    950 12.189404  0.047787 0 0.000138402 8.307317  0.069723 2 5.17808e-13 7.099599 0.080700 0 1.53655e-13
    1000 12.385401 0.053948 0 0.0042572   8.403999  0.081444 3 8.81073e-12 7.250542 0.092154 0 9.23706e-12
    1050 12.381096 0.063181 0 0.00115681  8.582029  0.095458 3 1.40332e-13 7.102736 0.108888 0 2.11031e-12
    1100 12.464714 0.071910 0 0.000515461 8.765817  0.110648 3 8.12683e-14 7.229667 0.122986 0 9.25926e-13
    1200 12.518443 0.090039 0 0.000440598 8.916781  0.130905 3 6.26166e-14 7.210219 0.160073 0 9.21041e-13
    1300 12.588478 0.116551 0 0.00187874  9.185320  0.170104 3 1.99112e-11 7.328572 0.200203 0 3.99325e-12
    1400 12.855893 0.142524 0 0.000975609 9.546876  0.191924 2 2.32276e-11 7.416250 0.247062 0 2.74092e-12
    1500 12.870596 0.177843 0 0.000909805 9.633602  0.252236 3 7.10543e-14 7.421064 0.316438 0 1.5028e-12
    1550 12.873260 0.196176 0 0.000624776 9.735593  0.275155 3 6.03961e-14 7.431327 0.334555 0 1.12532e-12
    1600 12.891980 0.212935 0 0.00195599  9.807688  0.287610 3 8.13571e-13 7.430470 0.394563 0 4.29878e-12
    1650 12.949618 0.234108 0 0.0316467   9.929054  0.360045 5 9.20863e-12 7.453337 0.402348 0 5.00506e-11
    1700 13.126914 0.251761 0 0.000462055 10.141751 0.323383 2 1.06528e-11 7.601274 0.431463 0 9.91207e-13
    1750 13.185443 0.282017 0 0.00113654  10.19163  0.378606 3 1.55245e-11 7.392250 0.483954 0 2.25642e-12
    1800 13.210495 0.301527 0 0.00205612  10.22769  0.407426 3 8.95284e-13 7.591723 0.512777 0 3.36442e-12
    1850 13.319164 0.324117 0 0.00695801  10.25779  0.437054 3 8.06608e-11 7.621399 0.554520 0 1.11342e-11
    1900 13.491414 0.344439 0 0.00101566  10.32978  0.467486 3 8.26006e-14 7.746174 0.591012 0 1.94689e-12
    1950 13.505712 0.377618 0 0.0239563   10.37181  0.536229 4 4.28656e-10 7.639678 0.647796 0 4.13252e-11
    2000 13.622067 0.391962 0 0.000412703 10.424214 0.512205 3 2.33147e-14 7.706067 0.692874 0 9.87432e-13
    2100 13.692015 0.461515 0 0.00107169  10.636694 0.609727 3 1.96287e-13 7.777931 0.794635 0 2.04015e-12
    2200 13.725185 0.517729 0 0.0153275   10.730868 0.662195 3 1.99236e-11 7.899240 0.899571 0 2.60201e-11
    2250 13.823956 0.562065 0 0.00198603  10.806623 0.729732 3 6.82121e-13 7.914347 0.960451 0 4.61586e-12
    2350 13.829555 0.640095 0 0.00502586  10.885812 0.825897 3 8.16236e-12 7.903006 1.095811 0 8.57447e-12
    2400 13.949127 0.661306 0 0.00154495  11.093134 0.831563 3 1.15463e-13 7.830579 1.178028 0 2.6823e-12
    2500 13.959031 0.746903 0 0.00150585  11.259831 0.951296 3 1.06581e-13 8.030893 1.298242 0 2.82707e-12
    2600 14.128923 0.830033 0 0.00291443  11.378596 1.030661 3 2.21156e-13 8.120462 1.444188 0 5.01732e-12
    2650 14.183762 0.887955 0 0.000920296 11.401912 1.122496 3 5.06262e-14 8.094344 1.534028 0 2.11964e-12
    2700 14.120548 0.936692 0 0.000559807 11.479276 1.190734 3 1.89848e-13 8.069149 1.627549 0 1.34226e-12
    2750 14.111148 0.990349 0 0.0315247   11.552183 1.307547 4 1.93978e-12 8.072849 1.718839 0 5.50386e-11
    2800 14.117189 1.022996 0 0.00853729  11.603548 1.315522 4 4.22418e-11 8.100227 1.808150 0 1.29319e-11
    2850 14.129648 1.093087 0 0.0011518   11.704960 1.368630 3 6.03961e-14 8.184545 1.887085 0 1.89093e-12
    2900 14.167913 1.164952 0 0.00059104  11.805329 1.456060 3 5.24025e-14 8.111215 2.006105 0 1.2399e-12
    2950 14.180672 1.216417 0 0.000566006 11.878683 1.530830 3 3.4639e-14  8.200695 2.119616 0 9.51239e-13
    3000 14.277957 1.235667 0 0.0026207   11.947693 1.507697 3 1.98952e-13 8.302358 2.169685 0 4.70912e-12
    3050 14.301305 1.323588 0 0.00208473  11.970695 1.621929 3 2.55866e-11 8.280749 2.285909 0 4.17444e-12
    3100 14.403912 1.379839 0 0.00757217  11.977359 1.687567 3 4.85727e-11 8.246856 2.410019 0 1.48219e-11
    3150 14.433877 1.444666 0 0.00767899  11.982379 1.784922 3 7.59748e-11 8.288451 2.515806 0 1.58735e-11
    3250 14.570669 1.571737 0 0.00203466  11.969847 1.913246 3 3.58469e-12 8.316922 2.753574 0 4.02878e-12
    3300 14.525087 1.650547 0 0.00109148  11.982607 2.017599 3 1.29363e-12 8.351867 2.870536 0 2.17049e-12
    3350 14.503001 1.729326 0 0.0101414   12.122894 2.103551 3 4.56364e-11 8.346984 3.004728 0 1.65867e-11
    3400 14.545832 1.778130 0 0.00516725  12.219177 2.145808 3 4.24727e-12 8.394397 3.123513 0 8.40394e-12
    3450 14.624952 1.873073 0 0.00105166  12.283488 2.393816 4 6.35492e-13 8.314466 3.294692 0 1.91402e-12
    3550 14.768098 2.020898 0 0.00466919  12.400762 2.426258 3 1.05373e-11 8.479444 3.519667 0 8.25651e-12
    3600 14.787878 2.076574 0 0.00274086  12.559199 2.478139 3 1.41682e-11 8.437818 3.688565 0 5.36104e-12
    3650 14.808907 2.190443 0 0.00234604  12.606626 2.627282 3 7.50511e-13 8.354160 3.882864 0 4.83436e-12
    3700 14.949094 2.260284 0 0.00170183  12.656501 2.732317 3 1.06581e-13 8.455763 3.995997 0 3.73479e-12
    3800 15.142279 2.417271 0 0.0067997   12.700955 2.942137 4 5.78027e-12 8.571885 4.270122 0 1.11484e-11
    3900 15.147164 2.612292 0 0.00359774  12.758636 3.140722 3 2.55795e-13 8.486143 4.662756 0 6.83364e-12
    4000 15.183800 2.811593 0 0.00227928  13.020588 3.278705 3 5.32907e-13 8.377378 5.095946 0 4.49063e-12
    4050 15.116162 2.931389 0 0.00164413  12.964428 3.444487 3 5.78204e-13 8.512234 5.205608 0 2.31104e-12
    4150 15.216687 3.133057 0 0.00767136  12.977704 3.690652 3 2.43716e-12 8.551250 5.575179 0 1.15605e-11
    4200 15.310183 3.196499 0 0.00835037  12.982745 3.714907 3 1.99041e-11 8.627466 5.728039 0 1.72022e-11
    4250 15.390094 3.390984 0 0.0139866   12.988845 3.982020 3 6.23146e-12 8.495786 6.027009 0 2.33342e-11
    4300 15.461764 3.463507 0 0.00283241  12.991526 4.123337 3 8.37552e-13 8.568273 6.189392 0 6.37712e-12
    4400 15.411525 3.632534 0 0.0410404   13.066513 4.348396 4 2.54659e-10 8.653887 6.565648 0 7.89768e-11
    4450 15.594173 3.813187 0 0.0378265   13.112121 4.623707 4 4.17799e-12 8.670542 6.778944 0 6.31282e-11
    4500 15.645004 3.897426 0 0.00596189  13.246593 4.588378 3 8.17124e-13 8.645470 7.030315 0 1.24327e-11
    4550 15.584278 4.057576 0 0.00723553  13.353468 4.914835 4 9.84102e-13 8.677382 7.240506 0 1.55076e-11
    4600 15.508902 4.240827 0 0.00249672  13.369185 4.933619 3 4.2899e-13  8.735937 7.431648 0 4.10161e-12
    4650 15.632179 4.345607 0 0.0019896   13.372960 5.071647 3 1.01235e-11 8.595483 7.802026 0 4.29745e-12
    4700 15.602356 4.412879 0 0.00422192  13.393275 5.170391 3 3.9283e-12  8.675371 7.982191 0 8.30092e-12
    4800 15.634021 4.751511 0 0.00455475  13.469369 5.476319 3 2.30926e-12 8.707408 8.857805 0 8.72724e-12
    4850 15.675124 4.885442 0 0.00457335  13.445291 5.659332 3 8.36664e-12 8.734863 8.711226 0 1.00258e-11
    4900 15.774967 5.005987 0 0.00139046  13.511430 5.807578 3 3.67706e-13 8.756816 8.960869 0 2.96296e-12
    5000 15.919648 5.236977 0 0.00199723  13.768332 6.055260 3 2.28972e-12 8.783482 9.491775 0 4.86566e-12];

fprintf('ge wood %f\n',ge_wood(size(ge_wood,1),6)/ge_wood(size(ge_wood,1),10));

po_torc10=[100 0.979126 0.000366 0 3.57628e-07 0.012679 0.028261 2 4.44089e-16 1.130895 0.000317 0 4.44089e-16
           150 1.716743 0.000688 0 4.17233e-07 0.040923 0.028865 2 4.44089e-16 1.615956 0.000731 0 8.88178e-16
           200 2.297870 0.001204 0 6.55651e-07 0.092284 0.029980 2 5.55112e-16 1.948655 0.001420 0 6.66134e-16
           250 2.960618 0.001812 0 5.96046e-07 0.169781 0.031597 2 7.77156e-16 2.166653 0.002476 0 6.66134e-16
           300 3.379254 0.002730 0 4.74975e-07 0.269525 0.034227 2 4.82253e-16 2.350410 0.003925 0 8.25728e-16
           350 3.573485 0.004085 0 4.99189e-07 0.403414 0.036186 2 6.03684e-16 2.419222 0.006034 0 1.24206e-15
           400 3.671213 0.005920 0 8.00937e-07 0.550826 0.039456 2 5.55112e-16 2.467416 0.008808 0 1.19349e-15
           450 3.958599 0.007801 0 6.85453e-07 0.727131 0.042470 2 6.245e-16 2.529397 0.012209 0 7.77156e-16
           500 4.142553 0.010209 0 6.55651e-07 0.890688 0.047482 2 6.38378e-16 2.572499 0.016440 0 1.08247e-15
           550 4.226300 0.013301 0 5.9884e-07 1.086464 0.051741 2 7.45931e-16 2.638936 0.021302 0 9.08995e-16
           600 4.283199 0.017020 0 8.54954e-07 1.256332 0.058026 2 4.78784e-16 2.669828 0.027305 0 8.98587e-16
           650 4.390403 0.021091 0 7.02217e-07 1.409128 0.065713 2 5.48173e-16 2.716503 0.034087 0 9.29812e-16
           700 4.529952 0.025510 0 5.81145e-07 1.601106 0.072174 2 6.93889e-16 2.761984 0.041839 0 8.18789e-16
           750 4.591874 0.030931 0 6.55651e-07 1.782233 0.079693 2 5.41234e-16 2.802014 0.050689 0 9.15934e-16
           800 4.635314 0.037164 0 5.83474e-07 1.901398 0.090600 2 5.46438e-16 2.805791 0.061397 0 1.00094e-15
           850 4.710317 0.043843 0 7.15256e-07 2.092007 0.098716 2 3.95517e-16 2.857187 0.072279 0 9.74915e-16
           900 4.803749 0.051007 0 8.41916e-07 2.205981 0.111073 2 5.6205e-16 2.857963 0.085734 0 8.88178e-16
           950 4.886294 0.058950 0 6.74278e-07 2.385114 0.120769 2 6.21031e-16 2.912929 0.098886 0 9.92262e-16
           1000 4.893187 0.068633 0 7.59959e-07 2.457508 0.136656 2 5.55112e-16 2.893546 0.116063 0 1.27676e-15
           1050 4.952489 0.078472 0 7.56932e-07 2.602921 0.149306 2 4.60569e-16 2.927873 0.132735 0 8.72132e-16
           1100 4.980728 0.089684 0 6.6869e-07 2.664290 0.167659 2 4.75314e-16 2.917801 0.153092 0 9.47159e-16
           1150 5.021833 0.101609 0 7.1153e-07 2.802342 0.182085 2 5.20417e-16 2.960955 0.172331 0 1.02002e-15
           1200 5.043994 0.114909 0 8.17701e-07 2.881317 0.201158 2 6.80012e-16 2.947908 0.196614 0 1.08941e-15
           1250 5.113456 0.128083 0 6.33299e-07 3.059720 0.214055 2 4.78784e-16 2.988813 0.219133 0 1.02002e-15
           1300 5.117164 0.143939 0 7.87433e-07 3.043026 0.242048 2 9.45858e-16 2.953997 0.249343 0 9.35883e-16
           1350 5.198276 0.158645 0 7.79517e-07 3.215634 0.256460 2 6.22766e-16 2.838853 0.290498 0 1.2941e-15
           1400 5.208086 0.176565 0 8.17701e-07 3.254540 0.282549 2 5.75928e-16 2.989567 0.307592 0 1.19176e-15
           1450 5.256637 0.194319 0 8.49366e-07 3.383668 0.301881 2 4.92661e-16 3.031969 0.336898 0 9.15934e-16
           1500 5.241263 0.215716 0 7.7486e-07 3.351034 0.337396 2 5.27356e-16 3.003411 0.376447 0 1.05818e-15
           1550 5.238477 0.238103 0 7.06059e-07 3.409920 0.365785 2 5.12177e-16 3.012550 0.414034 0 1.10827e-15
           1600 5.337049 0.257021 0 8.32137e-07 3.584431 0.382692 2 5.23019e-16 3.046704 0.450235 0 1.06078e-15
           1650 5.302143 0.283693 0 8.36328e-07 3.554749 0.423147 2 4.90927e-16 3.029308 0.496543 0 9.99201e-16
           1700 5.379348 0.305779 0 8.04663e-07 3.709882 0.443381 2 6.34909e-16 3.048913 0.539501 0 1.22471e-15
           1750 5.343999 0.335725 0 7.87899e-07 3.666075 0.489383 2 6.8695e-16 3.044288 0.589338 0 1.14839e-15
           1800 5.437468 0.359009 0 1.04908e-06 3.864887 0.505086 2 5.62267e-16 3.074284 0.634977 0 1.19674e-15
           1850 5.332835 0.397368 0 8.09785e-07 3.736069 0.567200 2 4.14599e-16 3.046467 0.695592 0 1.05905e-15
           1900 5.444052 0.421627 0 6.32368e-07 3.900738 0.588442 2 5.20417e-16 3.079873 0.745277 0 1.25247e-15
           1950 5.201294 0.477022 0 8.79169e-07 3.735310 0.664237 2 4.64906e-16 3.011487 0.823889 0 1.05471e-15
           2000 5.486727 0.487844 0 9.33185e-07 4.029971 0.664190 2 6.34909e-16 3.087267 0.867002 0 1.249e-15
           2050 4.907101 0.587356 0 7.55186e-07 3.591285 0.802558 2 5.96311e-16 2.588210 1.113594 0 1.48812e-15
           2100 5.505446 0.562720 0 7.18981e-07 4.067134 0.761722 2 6.83481e-16 3.097182 1.000272 0 1.15706e-15
           2150 5.459766 0.608881 0 6.93835e-07 3.995937 0.831932 2 5.92408e-16 3.080341 1.079214 0 1.25681e-15
           2200 5.553891 0.641250 0 8.81031e-07 4.202583 0.847439 2 6.245e-16 3.092916 1.151481 0 1.14145e-15
           2250 5.485761 0.694440 0 7.29226e-07 4.068013 0.936460 2 4.68375e-16 3.087090 1.234020 0 1.15533e-15
           2300 5.543132 0.734042 0 9.23872e-07 4.216752 0.964935 2 6.9042e-16 3.102202 1.311614 0 1.35655e-15
           2350 5.524211 0.785590 0 7.97445e-07 4.159408 1.043361 2 6.18429e-16 3.098477 1.400612 0 1.27242e-15
           2400 5.588710 0.827096 0 8.22358e-07 4.307263 1.073164 2 6.05418e-16 3.113341 1.484707 0 9.48894e-16
           2450 5.532611 0.888739 0 7.60891e-07 4.201374 1.170343 2 5.58581e-16 3.101362 1.585448 0 1.22471e-15
           2500 5.594517 0.933764 0 9.05246e-07 4.354332 1.199715 2 6.59195e-16 3.116630 1.676156 0 1.09288e-15
           2550 5.574072 0.994494 0 8.62405e-07 4.348763 1.274703 2 5.27356e-16 3.117259 1.778287 0 1.17267e-15
           2600 5.577081 1.053520 0 8.14907e-07 4.302988 1.365462 2 5.7029e-16 3.108879 1.889931 0 1.13017e-15
           2650 5.608876 1.109093 0 8.61939e-07 4.404590 1.412337 2 6.85216e-16 3.076530 2.022007 0 1.01308e-15
           2700 5.568309 1.181548 0 1.112e-06 4.339572 1.516100 2 5.46438e-16 3.111077 2.114774 0 1.35655e-15
           2750 5.076079 1.369403 0 7.65547e-07 4.110401 1.691124 2 5.53377e-16 3.134676 2.217517 0 1.29931e-15
           2800 5.583226 1.314103 0 9.37842e-07 4.397840 1.668304 2 6.66134e-16 3.101659 2.365487 0 1.30104e-15
           2850 5.494350 1.408116 0 7.872e-07 4.313211 1.793717 2 5.66821e-16 3.100074 2.495644 0 1.1653e-15
           2900 5.669755 1.437574 0 7.59494e-07 4.559249 1.787727 2 6.26235e-16 3.141081 2.594868 0 1.17961e-15
           2950 5.558077 1.543558 0 8.55885e-07 4.423445 1.939487 2 6.22766e-16 3.116531 2.752809 0 1.20737e-15
           3000 5.644174 1.598551 0 1.00397e-06 4.598891 1.961886 2 5.72459e-16 3.136193 2.876896 0 1.17267e-15
           3050 5.627682 1.684672 0 8.45641e-07 4.579640 2.070206 2 5.72459e-16 3.145812 3.013784 0 1.19349e-15
           3100 5.628705 1.768499 0 7.82311e-07 4.512516 2.205944 2 7.29885e-16 3.120177 3.190319 0 1.04864e-15
           3150 5.515091 1.893610 0 9.20147e-07 4.515266 2.312916 2 5.36463e-16 3.104652 3.363801 0 1.06772e-15
           3200 5.646504 1.938946 0 1.02073e-06 4.554555 2.403806 2 5.18682e-16 3.141530 3.485011 0 1.27155e-15
           3250 5.720550 2.004897 0 7.79517e-07 4.687501 2.446744 2 5.88071e-16 3.165107 3.623610 0 1.11022e-15
           3300 5.664617 2.119512 0 9.69507e-07 4.602386 2.608696 2 5.55112e-16 3.135212 3.829478 0 1.18308e-15
           3350 5.680241 2.211147 0 8.67294e-07 4.675629 2.686237 2 6.63532e-16 3.135213 4.006059 0 1.19783e-15
           3400 5.668460 2.316367 0 9.02917e-07 4.641487 2.828885 2 5.55112e-16 3.138156 4.184060 0 1.13624e-15
           3450 5.606230 2.446855 0 8.72649e-07 4.633266 2.960683 2 6.04551e-16 3.139374 4.369543 0 1.38604e-15
           3500 5.629237 2.544269 0 8.58679e-07 4.635809 3.089491 2 5.55112e-16 3.130447 4.575159 0 1.16573e-15
           3550 5.717992 2.613586 0 8.27946e-07 4.767032 3.134962 2 5.3256e-16 3.094722 4.829017 0 1.33053e-15
           3600 5.702633 2.732843 0 8.83359e-07 4.729265 3.295311 2 5.56304e-16 3.151378 4.945265 0 1.27502e-15
           3650 5.713604 2.842750 0 8.72184e-07 4.784421 3.394841 2 6.93456e-16 3.163283 5.134649 0 1.47235e-15
           3700 5.689303 2.973749 0 8.07457e-07 4.713830 3.589132 2 5.93275e-16 3.144242 5.380806 0 1.30278e-15
           3750 5.747008 3.064774 0 9.28994e-07 4.843882 3.636191 2 6.66134e-16 3.184083 5.531666 0 1.25941e-15
           3800 5.727838 3.199596 0 7.66478e-07 4.857293 3.773041 2 6.67869e-16 3.168013 5.784941 0 1.32359e-15
           3850 5.719674 3.332229 0 8.38074e-07 4.829766 3.946209 2 6.82505e-16 3.174108 6.004605 0 1.08941e-15
           3900 5.672482 3.492479 0 8.32137e-07 4.756749 4.164825 2 5.7853e-16 3.145834 6.297542 0 1.37694e-15
           3950 5.774577 3.564295 0 9.0804e-07 4.906500 4.194904 2 5.76796e-16 3.167967 6.497006 0 1.334e-15
           4000 5.740309 3.723377 0 9.262e-07 4.841163 4.414917 2 6.91287e-16 3.154738 6.774996 0 1.22298e-15
           4050 5.793005 3.829512 0 9.56468e-07 4.923715 4.505618 2 6.78277e-16 2.965302 7.481324 0 1.15533e-15
           4100 4.631832 4.969026 0 7.86313e-07 4.010052 5.739500 2 7.25114e-16 2.469735 9.319092 0 1.11792e-15
           4150 5.750088 4.150809 0 9.88133e-07 4.916599 4.854477 2 7.38992e-16 2.845608 8.387491 0 1.52135e-15
           4200 5.741028 4.309350 0 8.48202e-07 4.909296 5.039439 2 8.33535e-16 3.160708 7.827392 0 1.50227e-15
           4250 5.790835 4.426598 0 1.40537e-06 4.958895 5.169236 2 7.71085e-16 3.182321 8.055032 0 1.4138e-15
           4300 5.749641 4.617429 0 9.41567e-07 4.894865 5.423757 2 7.02563e-16 3.156226 8.411489 0 1.55431e-15
           4350 5.739380 4.788833 0 1.00303e-06 4.868734 5.645191 2 6.66134e-16 3.151328 8.721699 0 1.34961e-15
           4400 5.752948 4.944085 0 8.93488e-07 4.776072 5.955326 2 7.32921e-16 3.162310 8.994396 0 1.22558e-15
           4450 5.750472 5.116661 0 9.88599e-07 4.890905 6.015904 2 6.72205e-16 3.163945 9.299534 0 1.23512e-15
           4500 5.801886 5.244092 0 9.36445e-07 5.020961 6.059721 2 8.09249e-16 3.186363 9.548701 0 1.35482e-15
           4550 5.602801 5.613362 0 1.01887e-06 4.763145 6.602896 2 6.8695e-16 3.139086 10.019015 0 1.53263e-15
           4600 5.832710 5.571721 0 9.13627e-07 5.073129 6.405954 2 6.66134e-16 3.197741 10.162873 0 1.4988e-15
           4650 5.782963 5.804798 0 8.35862e-07 4.869486 6.893732 2 6.53557e-16 3.185467 10.538150 0 1.36046e-15
           4700 5.767070 6.010486 0 9.65782e-07 4.849349 7.147948 2 6.87818e-16 3.184600 10.884534 0 2.05044e-15
           4750 5.804089 6.164682 0 9.46224e-07 4.865376 7.354080 2 8.39606e-16 3.199947 11.181549 0 1.24727e-15
           4800 5.797631 6.368394 0 1.19349e-06 4.910904 7.518290 2 6.99094e-16 3.179515 11.612336 0 1.22471e-15
           4850 5.837704 6.524286 0 9.58331e-07 5.078249 7.499996 2 7.26849e-16 3.203370 11.889618 0 1.4086e-15
           4900 5.827617 6.739694 0 8.40402e-07 5.079037 7.733033 2 7.87998e-16 3.192695 12.301945 0 1.43071e-15
           4950 5.803953 6.976346 0 1.02934e-06 5.082209 7.967083 2 6.78277e-16 3.188060 12.700635 0 1.30625e-15
           5000 5.785433 7.212799 0 9.42498e-07 4.913956 8.491969 2 ...
           6.92155e-16 3.174747 13.144090 0 1.26548e-15];

fprintf('po torc %f\n',po_torc10(size(po_torc10,1),6)/po_torc10(size(po_torc10,1),10));

ge_torc10=[100 0.394688 0.001727 0 3.93391e-06 0.025077 0.027183 2 3.10862e-15 1.248523 0.000546 0 8.43769e-15
           150 1.002485 0.002278 0 2.50936e-05 0.081221 0.028118 2 1.24345e-14 1.624341 0.001406 0 3.93019e-14
           200 1.761370 0.003062 0 5.20945e-05 0.180481 0.029883 2 2.88658e-13 1.821506 0.002961 0 1.26121e-13
           250 2.475371 0.004246 0 2.53022e-05 0.331590 0.031697 2 1.06581e-14 2.036113 0.005162 0 3.5083e-14
           300 3.049990 0.005946 0 0.000173569 0.523588 0.034636 2 7.50955e-13 2.179164 0.008322 0 1.75859e-13
           350 3.429925 0.008387 0 0.00037384 0.725434 0.039655 3 1.49214e-13 2.206739 0.013036 0 7.92255e-13
           400 3.840616 0.011172 0 0.000239968 0.977219 0.043907 3 1.06581e-13 2.243376 0.019126 0 4.86722e-13
           450 3.878148 0.015743 0 0.000189781 1.250533 0.048822 2 2.55795e-13 2.227501 0.027409 0 4.72511e-13
           500 4.262970 0.019636 0 0.000148773 1.537376 0.054449 2 1.54321e-13 2.293321 0.036501 0 1.9984e-13
           550 4.087767 0.027245 0 0.00018692 1.748739 0.063686 2 2.91323e-13 2.297910 0.048466 0 3.15747e-13
           600 4.354143 0.033196 0 0.000207901 2.052451 0.070423 2 2.0961e-13 2.364541 0.061128 0 3.68594e-13
           650 4.167245 0.044086 0 0.000724316 2.164789 0.084866 2 1.29354e-11 2.367459 0.077601 0 1.37668e-12
           700 4.460300 0.051432 0 0.000191092 2.331010 0.098413 3 4.26326e-14 2.419825 0.094801 0 2.46025e-13
           750 4.352416 0.064813 0 0.000156999 2.600371 0.108482 2 7.7538e-13 2.497334 0.112958 0 1.58096e-13
           800 4.591406 0.074551 0 0.000252962 2.772679 0.123452 2 9.62785e-13 2.476151 0.138236 0 2.65121e-13
           850 4.509111 0.091038 0 0.000555038 2.794327 0.146905 3 9.50351e-14 2.550927 0.160922 0 8.85514e-13
           900 4.677967 0.104151 0 0.000499725 3.081533 0.158108 2 4.4551e-12 2.561675 0.190194 0 8.88178e-13
           950 4.644210 0.123366 0 0.000143051 3.210380 0.178464 2 6.48814e-13 2.626670 0.218123 0 2.14051e-13
           1000 4.774909 0.139933 0 0.00527954 3.190421 0.209429 3 7.38964e-13 2.611923 0.255814 0 9.67049e-12
           1050 4.622935 0.167297 0 0.00146103 3.201771 0.241555 3 3.25073e-13 2.630741 0.293987 0 2.07656e-12
           1100 4.832378 0.183998 0 0.000537992 3.384978 0.262675 3 1.48326e-13 2.665903 0.333526 0 9.6767e-13
           1150 4.849905 0.209468 0 0.000172377 3.645887 0.278643 2 6.39599e-13 2.739767 0.370798 0 3.35731e-13
           1200 4.948023 0.233257 0 0.000479698 3.719702 0.310283 2 6.92602e-12 2.697145 0.427919 0 7.59393e-13
           1250 4.994057 0.261196 0 0.000733376 3.731916 0.349533 3 5.19584e-14 2.770449 0.470836 0 8.86402e-13
           1300 5.020952 0.292216 0 0.0031929 3.601466 0.407390 4 5.71987e-13 2.747548 0.534004 0 4.22062e-12
           1350 5.081274 0.323341 0 0.000579357 3.873837 0.424123 3 4.70735e-14 2.801646 0.586435 0 9.22817e-13
           1400 5.141261 0.356386 0 0.00128365 3.894814 0.470439 3 1.49658e-13 2.776525 0.659916 0 1.68221e-12
           1450 5.159313 0.394543 0 0.00163507 4.024776 0.505760 3 1.56319e-13 2.828832 0.719580 0 2.38387e-12
           1500 5.184379 0.434647 0 0.00112605 4.031617 0.558926 3 7.28306e-14 2.818456 0.799507 0 1.79945e-12
           1550 5.122262 0.485369 0 0.000720978 4.021253 0.618262 3 4.66294e-14 2.833120 0.877544 0 1.17462e-12
           1600 5.460145 0.500812 0 0.00260544 4.342376 0.629726 3 2.61124e-13 2.884732 0.947924 0 3.45324e-12
           1650 5.146268 0.582720 0 0.0352058 3.985214 0.752490 4 4.20641e-12 2.853334 1.050993 0 5.35465e-11
           1700 5.450171 0.601755 0 0.000596046 4.552648 0.720387 2 1.04228e-11 2.898260 1.131599 0 8.39773e-13
           1750 5.240628 0.682649 0 0.00161886 4.241208 0.843512 3 1.17684e-13 2.883192 1.240816 0 1.76925e-12
           1800 5.521334 0.705058 0 0.00217196 4.513774 0.862440 3 1.50102e-13 2.915873 1.335058 0 2.74269e-12
           1850 5.265763 0.802584 0 0.008358 4.305810 0.981515 3 2.22684e-11 2.897217 1.458716 0 1.47633e-11
           1900 5.570153 0.821895 0 0.00102592 4.601461 0.994919 3 8.02136e-14 2.946048 1.553974 0 1.73195e-12
           1950 5.278170 0.937627 0 0.032774 4.136738 1.196342 5 2.49827e-11 2.904380 1.703962 0 4.60432e-11
           2000 5.489864 0.972580 0 0.000459075 4.551125 1.173190 3 2.66454e-14 2.926589 1.824422 0 6.68798e-13
           2050 5.315468 1.081696 0 0.00279617 4.284416 1.342008 3 6.43929e-13 2.717286 2.115979 0 4.02034e-12
           2100 5.654533 1.093037 0 0.00140238 4.759276 1.298646 3 6.92779e-14 2.970283 2.080817 0 2.01594e-12
           2150 5.458547 1.215070 0 0.00126576 4.584682 1.446669 3 2.4114e-13 2.963746 2.237883 0 1.77369e-12
           2200 5.721464 1.241977 0 0.0167179 4.601542 1.544249 5 6.13909e-12 2.975437 2.388196 0 2.5608e-11
           2250 5.496844 1.382856 0 0.0025425 4.527922 1.678771 4 2.06057e-13 2.971778 2.557844 0 3.74634e-12
           2300 5.729459 1.417109 0 0.000917435 4.891090 1.660012 3 4.9738e-14 3.006720 2.700374 0 1.44951e-12
           2350 5.540546 1.563059 0 0.00552654 4.718715 1.835288 3 2.80664e-13 2.994356 2.892175 0 9.89431e-12
           2400 5.823875 1.583935 0 0.00206661 4.997113 1.845994 3 7.90479e-14 3.007546 3.067165 0 2.43028e-12
           2450 5.694150 1.723363 0 0.00136161 4.917933 1.995368 3 4.96048e-13 3.006104 3.264387 0 2.13163e-12
           2500 5.706134 1.827164 0 0.0017302 4.904524 2.125801 3 6.75016e-14 3.013708 3.459540 0 2.48956e-12
           2550 5.627761 1.965969 0 0.0114326 4.742537 2.332929 4 8.65441e-11 3.020169 3.663372 0 1.6442e-11
           2600 5.854027 2.003317 0 0.00388479 5.082465 2.307438 3 4.35207e-13 3.028514 3.872352 0 5.92904e-12
           2650 5.644566 2.199806 0 0.00126231 4.906796 2.530562 3 4.92939e-14 2.989000 4.154215 0 1.70397e-12
           2700 5.853113 2.243752 0 0.000706196 5.109008 2.570545 3 3.44169e-14 3.039846 4.320263 0 1.0365e-12
           2750 5.672046 2.446371 0 0.0360184 4.835505 2.869592 4 9.08074e-11 3.040464 4.563754 0 5.69216e-11
           2800 5.933585 2.468394 0 0.00813293 5.201087 2.816032 3 6.66844e-12 3.043892 4.811744 0 1.19513e-11
           2850 5.661645 2.727994 0 0.00134611 4.960432 3.113627 3 5.68434e-14 3.025526 5.104875 0 2.36478e-12
           2900 5.829481 2.791320 0 0.000881791 5.108468 3.185289 3 2.88658e-14 3.052632 5.330465 0 1.33937e-12
           2950 5.714648 2.997205 0 0.000748634 5.039742 3.398581 3 3.55271e-14 3.049330 5.616961 0 9.29035e-13
           3000 5.951476 3.026728 0 0.00337887 5.255595 3.427490 3 6.7768e-13 3.057094 5.892361 0 4.81393e-12
           3050 5.782642 3.273424 0 0.00263309 5.107902 3.705834 3 6.76792e-13 3.052985 6.200174 0 4.18154e-12
           3100 5.941954 3.344873 0 0.0106716 5.163400 3.849224 4 8.20677e-13 3.075133 6.463161 0 1.7323e-11
           3150 5.732906 3.637271 0 0.012352 5.080191 4.104596 3 6.59384e-12 3.046702 6.844165 0 1.46123e-11
           3200 6.016480 3.633469 0 0.00297785 5.346347 4.088903 3 2.60769e-12 3.067341 7.126921 0 4.61675e-12
           3250 5.836053 3.924101 0 0.00248432 5.184363 4.417372 3 1.34293e-12 3.068447 7.463469 0 3.03757e-12
           3300 6.006206 3.991594 0 0.00145262 5.359584 4.473171 3 1.93312e-12 3.087978 7.763764 0 2.85549e-12
           3350 5.908561 4.244759 0 0.0121975 5.289969 4.741127 3 3.98614e-11 3.068849 8.172582 0 1.71996e-11
           3400 5.950859 4.406088 0 0.00595617 5.312025 4.935972 3 2.78959e-11 3.069592 8.541854 0 8.48921e-12
           3450 5.876910 4.661226 0 0.0016931 5.176708 5.291704 4 3.15659e-12 3.073115 8.913954 0 2.72826e-12
           3500 5.965907 4.794193 0 0.00306034 5.348553 5.347560 3 4.76064e-13 3.096077 9.238049 0 5.4392e-12
           3550 5.889073 5.067830 0 0.00587463 5.276647 5.656020 3 5.83356e-12 3.065125 9.736901 0 7.76623e-12
           3600 6.061068 5.134976 0 0.00336814 5.462799 5.697343 3 1.12044e-12 3.090064 10.072101 0 5.99698e-12
           3650 5.924349 5.475381 0 0.00295544 5.346387 6.067288 3 7.98028e-13 3.086564 10.509442 0 3.97016e-12
           3700 6.051965 5.583179 0 0.00212669 5.468186 6.179234 3 1.8785e-13 3.104834 10.882774 0 3.44258e-12
           3750 5.964818 5.897471 0 0.00275469 5.390352 6.525983 3 1.18572e-12 3.106807 11.322667 0 4.21585e-12
           3800 6.102661 5.997874 0 0.00717163 5.531196 6.617555 3 1.89893e-11 3.101598 11.801332 0 9.69003e-12
           3850 6.011835 6.331952 0 0.00209045 5.460088 6.971801 3 3.62377e-13 3.108098 12.247571 0 2.99938e-12
           3900 6.002564 6.591985 0 0.00461656 5.443368 7.269179 3 1.3336e-12 3.112096 12.714524 0 7.06457e-12
           3950 6.040512 6.805712 0 0.00250721 5.497392 7.478089 3 1.37623e-12 3.111529 13.212148 0 2.99405e-12
           4000 6.065648 7.038105 0 0.00396502 5.515231 7.740504 3 5.9952e-13 3.103696 13.754782 0 5.0715e-12
           4050 6.042884 7.332816 0 0.00181675 5.519200 8.028583 3 2.92033e-12 3.094337 14.320146 0 2.74625e-12
           4100 5.852163 7.855651 0 0.00190639 5.148595 8.929144 3 1.2859e-11 2.589806 17.751346 0 2.82963e-12
           4150 6.060852 7.866015 0 0.0081501 5.536801 8.610523 3 5.94369e-12 3.113789 15.310847 0 1.44045e-11
           4200 6.105600 8.093956 0 0.0113049 5.479413 9.018933 4 6.56364e-13 3.113486 15.872387 0 2.10418e-11
           4250 6.075068 8.428577 0 0.0144157 5.559733 9.209827 3 2.44214e-11 3.121838 16.401932 0 2.36398e-11
           4300 6.098743 8.695628 0 0.00433064 5.578490 9.506588 3 5.7554e-13 3.130299 16.941640 0 7.03082e-12
           4350 6.076792 9.034970 0 0.0030477 5.562584 9.870167 3 2.62901e-13 3.139298 17.489145 0 4.82014e-12
           4400 6.164845 9.216513 0 0.0551453 5.564181 10.211454 4 8.55636e-10 3.122751 18.194974 0 8.01776e-11
           4450 6.068486 9.685632 0 0.0482864 5.485463 10.715071 4 2.80398e-12 3.128967 18.784833 0 6.20552e-11
           4500 6.184177 9.828369 0 0.00781393 5.683025 10.695074 3 6.13287e-12 3.145611 19.322278 0 1.24647e-11
           4550 6.020467 10.435841 0 0.00960541 5.459664 11.507785 3 3.97904e-12 3.123323 20.115956 0 1.37064e-11
           4600 6.175695 10.512567 0 0.00257206 5.699277 11.391340 3 1.01732e-11 3.133181 20.720922 0 3.95506e-12
           4650 6.129535 10.940827 0 0.00270593 5.647032 11.875651 3 2.75024e-12 3.140068 21.356918 0 4.1116e-12
           4700 6.151703 11.256797 0 0.00669432 5.667229 12.219105 3 2.88369e-11 3.154161 21.954638 0 7.73603e-12
           4750 6.150079 11.622901 0 0.00756454 5.678266 12.588660 3 4.65961e-12 3.157135 22.641336 0 9.52127e-12
           4800 6.177091 11.941311 0 0.00640392 5.716070 12.904419 3 1.61595e-11 3.143597 23.464380 0 8.7077e-12
           4850 6.156612 12.359292 0 0.00675201 5.694105 13.363182 3 5.02958e-11 3.152770 24.134763 0 8.24407e-12
           4900 6.195716 12.664991 0 0.00185511 5.720067 13.718140 3 1.16795e-13 3.159429 24.836350 0 3.24829e-12
           4950 6.151531 13.150385 0 0.00418472 5.691871 14.212376 3 1.53424e-11 3.156827 25.625412 0 6.06004e-12
           5000 6.213995 13.416625 0 0.00306177 5.743393 14.515954 3 4.03144e-12 3.148808 26.476949 0 4.09184e-12];

fprintf('ge torc %f\n',ge_torc10(size(ge_torc10,1),6)/ge_torc10(size(ge_torc10,1),10));


po_ppc=[100 0.762150 0.000470 0 4.76837e-07 0.231795 0.001546 2 8.88178e-16 1.256655 0.000285 0 5.55112e-16
        150 1.527759 0.000773 0 3.57628e-07 0.538652 0.002193 2 7.77156e-16 1.081537 0.001092 0 8.88178e-16
        200 2.387213 0.001159 0 4.76837e-07 0.814905 0.003395 2 6.66134e-16 2.817247 0.000982 0 8.88178e-16
        250 3.084822 0.001739 0 7.15256e-07 0.807808 0.006641 2 7.77156e-16 2.829564 0.001896 0 9.99201e-16
        300 3.639245 0.002535 0 5.36442e-07 1.251333 0.007372 2 8.18789e-16 3.150595 0.002928 0 1.25594e-15
        350 4.104035 0.003557 0 7.7486e-07 1.559117 0.009363 2 6.8695e-16 3.097491 0.004713 0 1.08941e-15
        400 4.483827 0.004847 0 7.7486e-07 1.748599 0.012429 2 7.28584e-16 3.475133 0.006254 0 1.42247e-15
        450 4.713269 0.006552 0 9.53674e-07 1.907674 0.016188 2 1.65146e-15 3.613888 0.008545 0 1.34615e-15
        500 4.992516 0.008471 0 8.9407e-07 1.966695 0.021504 2 9.99201e-16 3.653111 0.011577 0 1.11022e-15
        550 4.433641 0.012679 0 9.87202e-07 2.047581 0.027454 2 9.62772e-16 3.844277 0.014623 0 1.54043e-15
        600 5.563608 0.013103 0 9.83477e-07 2.440807 0.029867 2 9.47159e-16 3.986191 0.018288 0 1.45023e-15
        650 5.706743 0.016226 0 7.6741e-07 2.457223 0.037684 2 7.70217e-16 3.954626 0.023415 0 1.22125e-15
        700 6.016469 0.019207 0 9.83477e-07 2.576723 0.044847 2 1.04777e-15 4.071972 0.028379 0 1.20043e-15
        750 6.009384 0.023635 0 9.12696e-07 2.627197 0.054062 2 9.4369e-16 4.179099 0.033986 0 1.71391e-15
        800 6.703768 0.025697 0 8.34465e-07 3.012913 0.057176 2 1.14839e-15 4.416955 0.039001 0 1.43028e-15
        850 6.392462 0.032306 0 9.38773e-07 3.052053 0.067664 2 8.67362e-16 4.309485 0.047921 0 1.99146e-15
        900 6.680074 0.036680 0 1.22935e-06 2.978522 0.082264 2 8.91648e-16 4.363057 0.056159 0 1.64105e-15
        950 6.503389 0.044292 0 1.01328e-06 3.233436 0.089084 2 8.60423e-16 4.417632 0.065204 0 1.54737e-15
        1000 6.769059 0.049613 0 1.01328e-06 3.345256 0.100391 2 1.21431e-15 4.421469 0.075955 0 1.43635e-15
        1050 6.793040 0.057210 0 1.31875e-06 3.232508 0.120226 2 8.47412e-16 4.460101 0.087135 0 1.35308e-15
        1100 7.012301 0.063701 0 9.52743e-07 3.372176 0.132464 2 7.02563e-16 4.553113 0.098107 0 1.63064e-15
        1150 7.173278 0.071134 0 1.19768e-06 3.583696 0.142385 2 7.42462e-16 4.654339 0.109632 0 1.57513e-15
        1200 7.461095 0.077683 0 1.02818e-06 3.901641 0.148553 2 9.50628e-16 4.860540 0.119246 0 1.3288e-15
        1250 7.324902 0.089414 0 1.17533e-06 3.810141 0.171896 2 7.73687e-16 4.721333 0.138721 0 1.64452e-15
        1300 7.453519 0.098820 0 1.54227e-06 3.789818 0.194352 2 6.96925e-16 4.704756 0.156556 0 1.52439e-15
        1350 7.535048 0.109446 0 9.16421e-07 4.042853 0.203985 2 5.74193e-16 4.796888 0.171920 0 1.29584e-15
        1400 7.639067 0.120377 0 1.15484e-06 4.055512 0.226745 2 7.54605e-16 4.615582 0.199231 0 1.42074e-15
        1450 7.674179 0.133104 0 9.76026e-07 4.133577 0.247114 2 5.93275e-16 4.834744 0.211276 0 1.93595e-15
        1500 7.532826 0.150093 0 1.18837e-06 4.003046 0.282441 2 6.41848e-16 4.720833 0.239497 0 1.6237e-15
        1550 7.769351 0.160541 0 1.02795e-06 4.235899 0.294459 2 1.14188e-15 4.916484 0.253697 0 1.59313e-15
        1600 8.483824 0.161688 0 1.16322e-06 4.693167 0.292283 2 7.25982e-16 5.088443 0.269578 0 1.72085e-15
        1650 8.015543 0.187658 0 1.40257e-06 4.464439 0.336925 2 6.81746e-16 4.986231 0.301667 0 1.73299e-15
        1700 8.213862 0.200258 0 1.12504e-06 4.505973 0.365047 2 7.77156e-16 4.993147 0.329430 0 1.6584e-15
        1750 8.096845 0.221582 0 1.36159e-06 4.660292 0.384979 2 5.93275e-16 5.057006 0.354778 0 1.97065e-15
        1800 8.199516 0.238075 0 1.13621e-06 4.787468 0.407752 2 6.96817e-16 5.096827 0.383003 0 1.53241e-15
        1850 8.280925 0.255901 0 9.70438e-07 4.684414 0.452372 2 8.2833e-16 5.090938 0.416249 0 1.59681e-15
        1900 8.365677 0.274378 0 1.03936e-06 4.725284 0.485761 2 5.75928e-16 5.052695 0.454284 0 1.4537e-15
        1950 8.565993 0.289649 0 1.12876e-06 4.877577 0.508681 2 6.66134e-16 5.129875 0.483663 0 1.41727e-15
        2000 8.783878 0.304725 0 1.12131e-06 5.219658 0.512805 2 7.71952e-16 5.332513 0.501952 0 1.36349e-15
        2050 8.164033 0.353038 0 1.25068e-06 4.596599 0.627032 2 7.25602e-16 4.606030 0.625748 0 1.77725e-15
        2100 8.648868 0.358200 0 1.15298e-06 5.054319 0.612946 2 8.60423e-16 5.154775 0.601001 0 1.61069e-15
        2150 8.551155 0.388760 0 9.91859e-07 5.191334 0.640365 2 6.05418e-16 5.189906 0.640541 0 1.34788e-15
        2200 8.704299 0.409158 0 1.20606e-06 5.311736 0.670484 2 6.59195e-16 5.198762 0.685054 0 1.6584e-15
        2250 8.720536 0.436846 0 1.10455e-06 5.181598 0.735204 2 6.245e-16 5.148335 0.739954 0 1.89432e-15
        2300 8.990977 0.452553 0 1.24238e-06 5.224410 0.778823 2 8.01442e-16 5.111583 0.796014 0 1.39125e-15
        2350 8.852829 0.490212 0 9.59262e-07 5.315877 0.816378 2 6.17128e-16 5.269550 0.823555 0 1.6623e-15
        2400 9.579231 0.482544 0 1.37836e-06 5.879532 0.786185 2 6.76542e-16 5.489258 0.842081 0 1.34268e-15
        2450 8.996786 0.546534 0 1.09151e-06 5.575751 0.881863 2 7.37257e-16 5.370319 0.915597 0 1.90993e-15
        2500 9.210636 0.567166 0 1.1269e-06 5.641424 0.926000 2 6.2797e-16 5.330358 0.980039 0 1.43288e-15
        2550 8.995080 0.616268 0 1.09896e-06 5.678453 0.976213 2 7.00828e-16 4.748094 1.167496 0 1.38084e-15
        2600 9.205626 0.638258 0 1.15321e-06 5.900734 0.995735 2 6.01949e-16 5.378654 1.092386 0 1.80888e-15
        2650 9.191994 0.676759 0 1.16322e-06 5.773883 1.077397 2 7.069e-16 5.345746 1.163685 0 1.32099e-15
        2700 9.154813 0.718663 0 1.53482e-06 5.736249 1.146956 2 6.14092e-16 5.366551 1.225969 0 1.52656e-15
        2750 9.442561 0.736156 0 9.9279e-07 5.333987 1.303190 2 6.55725e-16 5.398053 1.287723 0 1.46931e-15
        2800 9.725743 0.754383 0 1.09058e-06 6.208501 1.181756 2 7.99708e-16 5.571413 1.316889 0 1.44329e-15
        2850 9.460901 0.817753 0 1.32248e-06 6.045255 1.279794 2 6.4445e-16 5.451791 1.419108 0 1.84575e-15
        2900 9.415820 0.865638 0 1.32062e-06 5.962585 1.366973 2 5.53377e-16 5.155096 1.581094 0 1.49273e-15
        2950 9.285104 0.923976 0 1.16974e-06 6.181547 1.387875 2 6.66134e-16 5.481731 1.565056 0 1.79023e-15
        3000 9.466230 0.953125 0 1.21631e-06 6.280965 1.436483 2 7.73687e-16 5.450775 1.655269 0 1.48666e-15
        3050 9.404004 1.008166 0 1.32248e-06 6.152036 1.541083 2 6.78277e-16 5.423317 1.748155 0 1.64799e-15
        3100 9.644136 1.032167 0 1.20641e-06 6.227044 1.598569 2 6.42932e-16 5.526910 1.801071 0 1.57491e-15
        3150 9.598434 1.088035 0 1.14273e-06 6.173065 1.691774 2 7.88432e-16 5.558994 1.878655 0 2.02442e-15
        3200 10.287065 1.064275 0 1.09663e-06 6.739136 1.624580 2 7.22512e-16 5.226886 2.094606 0 1.44156e-15
        3250 9.760864 1.175010 0 1.1595e-06 6.079434 1.886543 2 7.1991e-16 5.583243 2.054203 0 2.07646e-15
        3300 9.815776 1.223156 0 1.27126e-06 6.463888 1.857431 2 7.02563e-16 5.479330 2.191185 0 1.44849e-15
        3350 9.711105 1.293349 0 1.05146e-06 6.490116 1.935227 2 7.09285e-16 5.235857 2.398814 0 1.62619e-15
        3400 9.728694 1.349640 0 1.29174e-06 6.397873 2.052281 2 7.76722e-16 5.362615 2.448476 0 1.68745e-15
        3450 9.782014 1.402332 0 1.07661e-06 6.326585 2.168252 2 5.96745e-16 5.528193 2.481395 0 1.62023e-15
        3500 8.702096 1.645844 0 1.04308e-06 6.561227 2.182868 2 7.09502e-16 5.555292 2.578135 0 1.85962e-15
        3550 10.066467 1.484579 0 1.15298e-06 6.695279 2.232090 2 6.55725e-16 5.629655 2.654597 0 1.40513e-15
        3600 10.219788 1.524924 0 1.49372e-06 6.497249 2.398615 2 7.08635e-16 5.775519 2.698355 0 1.69027e-15
        3650 7.988725 2.033159 0 1.12155e-06 6.257922 2.595486 2 7.17742e-16 4.522114 3.591760 0 1.46758e-15
        3700 9.538250 1.773759 0 1.48686e-06 6.683204 2.531504 2 7.77156e-16 5.535223 3.056527 0 1.73646e-15
        3750 9.848090 1.788497 0 1.46357e-06 6.500333 2.709597 2 7.54605e-16 5.555371 3.170496 0 1.77029e-15
        3800 9.107329 2.012310 0 1.02539e-06 6.501634 2.818794 2 7.18176e-16 5.619133 3.261494 0 1.46237e-15
        3850 9.492819 2.007756 0 1.18744e-06 6.849786 2.782461 2 7.37854e-16 5.658100 3.368492 0 1.62712e-15
        3900 9.554744 2.073423 0 1.24145e-06 7.019163 2.822420 2 7.28584e-16 5.597766 3.539095 0 1.5413e-15
        3950 8.796749 2.339762 0 1.18837e-06 6.610584 3.113537 2 7.12971e-16 5.239454 3.928329 0 1.65666e-15
        4000 10.768138 1.984868 0 1.1418e-06 7.169664 2.981079 2 8.99454e-16 5.799735 3.685226 0 1.80238e-15
        4050 9.453220 2.346754 0 1.26474e-06 6.872449 3.228017 2 6.76542e-16 5.741151 3.864100 0 1.78243e-15
        4100 8.572949 2.684688 0 1.23568e-06 6.061266 3.797176 2 6.97088e-16 5.128076 4.488173 0 1.32557e-15
        4150 9.500461 2.512248 0 1.27451e-06 7.036032 3.392184 2 9.21572e-16 5.545811 4.303701 0 1.63541e-15
        4200 9.964644 2.482788 0 1.22609e-06 7.381458 3.351655 2 8.38739e-16 5.596509 4.420631 0 1.93769e-15
        4250 10.240380 2.503198 0 1.42865e-06 7.061654 3.629985 2 7.33788e-16 5.493089 4.666536 0 1.54564e-15
        4300 9.581377 2.770850 0 1.32155e-06 6.936955 3.827120 2 7.45931e-16 5.450075 4.871228 0 1.68442e-15
        4350 10.288298 2.671475 0 1.07847e-06 7.248765 3.791671 2 7.35523e-16 5.510458 4.987776 0 1.80064e-15
        4400 10.321090 2.755820 0 1.4212e-06 7.315671 3.887964 2 6.81529e-16 5.867648 4.847439 0 2.05174e-15
        4450 10.576163 2.782031 0 1.12969e-06 7.562957 3.890438 2 6.66134e-16 5.777482 5.092740 0 1.90733e-15
        4500 9.851968 3.088279 0 1.33552e-06 7.418342 4.101405 2 9.22873e-16 5.557882 5.474320 0 1.76508e-15
        4550 9.759301 3.222623 0 1.38953e-06 7.227150 4.351722 2 8.05779e-16 5.577143 5.639186 0 1.67661e-15
        4600 9.548244 3.403582 0 1.19209e-06 7.154511 4.542342 2 8.88178e-16 5.525221 5.881798 0 1.8683e-15
        4650 9.903952 3.389448 0 1.0553e-06 7.264583 4.620903 2 6.99527e-16 5.558163 6.039573 0 1.7937e-15
        4700 10.103667 3.430724 0 1.1283e-06 7.332167 4.727510 2 7.26849e-16 5.414482 6.401885 0 1.79284e-15
        4750 9.955602 3.593993 0 1.19349e-06 7.333526 4.879012 2 7.48533e-16 5.617564 6.369374 0 1.74513e-15
        4800 10.617120 3.477553 0 1.29174e-06 7.869199 4.691913 2 8.22259e-16 5.621624 6.567782 0 1.53523e-15
        4850 10.054465 3.788053 0 1.29733e-06 7.367124 5.169839 2 7.89299e-16 5.661642 6.727174 0 1.96544e-15
        4900 10.122998 3.879914 0 1.23587e-06 7.328667 5.359277 2 7.11887e-16 5.450794 7.205622 0 1.52569e-15
        4950 10.101813 4.008229 0 1.17254e-06 7.319084 5.532165 2 6.74374e-16 5.316426 7.616091 0 1.4602e-15
        5000 9.745793 4.281762 0 1.38022e-06 7.605875 5.486439 2 7.71952e-16 ...
        5.609796 7.438625 0 2.12417e-15];

fprintf('po ppc %f\n',po_ppc(size(po_ppc,1),6)/po_ppc(size(po_ppc,1),10));


ge_ppc=[100 1.008507 0.000676 0 1.3262e-05 0.475015 0.001435 2 1.03251e-14 1.774747 0.000384 0 1.9873e-14
        150 1.917282 0.001191 0 2.89679e-05 0.933328 0.002447 2 3.60822e-14 2.461136 0.000928 0 3.20854e-14
        200 2.806262 0.001922 0 0.000961483 1.183307 0.004558 3 8.14848e-13 2.796203 0.001929 0 1.65996e-12
        250 3.544860 0.002965 0 0.000126004 1.567315 0.006706 2 6.00631e-14 2.797556 0.003757 0 1.64313e-13
        300 4.034568 0.004495 0 0.000279605 1.925956 0.009416 2 8.17124e-14 2.825231 0.006419 0 3.2685e-13
        350 4.381187 0.006566 0 0.000273764 2.246930 0.012803 2 9.5568e-13 2.879595 0.009990 0 3.69038e-13
        400 4.603709 0.009320 0 6.27637e-05 2.435363 0.017618 2 1.5099e-13 3.106731 0.013811 0 1.49214e-13
        450 4.781053 0.012770 0 0.00098601 2.645079 0.023082 2 9.30811e-12 3.054511 0.019988 0 2.03215e-12
        500 4.928939 0.016983 0 0.0117006 2.394548 0.034958 3 3.86535e-12 3.089783 0.027092 0 1.64846e-11
        550 5.187759 0.021468 0 6.74725e-05 2.979014 0.037385 2 7.77156e-14 3.160347 0.035240 0 1.38334e-13
        600 5.307925 0.027231 0 0.00014925 3.102377 0.046590 2 4.33431e-13 3.314678 0.043606 0 3.30846e-13
        650 5.518188 0.033293 0 0.000452042 3.321230 0.055316 2 4.88498e-12 3.317156 0.055384 0 7.67386e-13
        700 5.692061 0.040302 0 0.000277519 3.423033 0.067017 2 4.03233e-13 3.359521 0.068284 0 6.03961e-13
        750 5.723953 0.049283 0 0.000216484 3.490958 0.080807 2 5.61329e-13 3.391076 0.083187 0 3.69482e-13
        800 6.118738 0.055942 0 0.000216126 3.665634 0.093379 2 1.98463e-12 3.450330 0.099206 0 4.59632e-13
        850 5.963540 0.068835 0 0.000806808 3.411966 0.120312 3 2.20268e-13 3.377994 0.121522 0 1.38201e-12
        900 6.095752 0.079927 0 0.00343215 3.574945 0.136286 3 2.21689e-12 3.463753 0.140661 0 5.66658e-12
        950 6.061797 0.094516 0 0.000204086 3.971062 0.144278 2 3.76588e-13 3.429164 0.167078 0 3.6593e-13
        1000 6.203447 0.107709 0 0.00020647 4.127853 0.161868 2 4.57412e-13 3.504143 0.190679 0 4.05342e-13
        1050 6.252210 0.123701 0 0.000477659 3.766893 0.205316 3 6.01741e-14 3.505275 0.220640 0 7.64055e-13
        1100 6.216343 0.143034 0 0.000312507 4.192556 0.212078 2 2.83773e-12 3.529207 0.251940 0 4.61853e-13
        1150 6.287603 0.161572 0 0.00020051 3.985125 0.254923 3 2.44249e-14 3.506043 0.289757 0 3.53051e-13
        1200 6.321806 0.182568 0 0.000501633 3.970950 0.290651 3 4.13003e-14 3.567574 0.323514 0 1.01252e-12
        1250 6.337647 0.205822 0 0.00272369 4.414347 0.295497 2 4.664e-11 3.579274 0.364439 0 4.53326e-12
        1300 6.413936 0.228752 0 0.000478745 4.162393 0.352490 3 6.21725e-14 3.610508 0.406370 0 7.68052e-13
        1350 6.439109 0.255157 0 0.000675678 4.273641 0.384446 3 8.61533e-14 3.619991 0.453864 0 1.09335e-12
        1400 6.512249 0.281358 0 0.000928879 4.300999 0.426011 3 1.26121e-13 3.651349 0.501807 0 1.23368e-12
        1450 6.589014 0.308934 0 0.350586 3.644135 0.558588 6 6.6234e-10 3.661026 0.556011 0 5.13182e-10
        1500 6.606044 0.341108 0 0.000849724 4.470486 0.504056 3 9.23706e-14 3.654422 0.616616 0 1.78524e-12
        1550 6.682421 0.372049 0 0.000519753 4.493460 0.553290 3 4.13003e-13 3.638745 0.683254 0 1.07647e-12
        1600 6.904099 0.396070 0 0.00204039 4.167178 0.656201 3 5.73763e-13 3.6902125 0.7423605 0 1.37549e-11
        1650 6.408790 0.467925 0 0.147278 4.364219 0.687141 4 2.87355e-09 3.741680 0.801467 0 2.52129e-10
        1700 6.768579 0.484543 0 0.00094223 4.763380 0.688517 3 7.10543e-14 3.757459 0.872842 0 1.46905e-12
        1750 6.812321 0.525153 0 0.000400305 4.808178 0.744047 3 3.01981e-14 3.747344 0.954679 0 6.45262e-13
        1800 6.934498 0.561376 0 0.0106926 4.928294 0.789900 3 1.34648e-12 3.826934 1.017227 0 1.08846e-11
        1850 6.966219 0.606673 0 0.0019474 4.955416 0.852848 3 2.45137e-13 3.819018 1.106624 0 3.45679e-12
        1900 6.937286 0.659924 0 0.00516891 4.962034 0.922622 3 6.84963e-12 3.827325 1.196157 0 7.06279e-12
        1950 6.976725 0.709352 0 0.00580978 4.586680 1.078984 3 3.16192e-13 3.850388 1.285313 0 9.39693e-12
        2000 7.067714 0.755454 0 0.000696979 5.112860 1.044295 3 5.68434e-14 3.905985 1.366962 0 1.10667e-12
        2050 6.315946 0.910350 0 0.00256696 4.601838 1.249440 3 4.26437e-13 3.198390 1.797692 0 5.10381e-12
        2100 7.130834 0.866745 0 0.00533128 5.183063 1.192464 3 2.70443e-13 3.889926 1.588877 0 8.41283e-12
        2150 7.063556 0.938977 0 0.00137043 4.944669 1.341347 3 1.19016e-13 3.903901 1.698946 0 2.00551e-12
        2200 7.192692 0.987937 0 0.00247931 5.277123 1.346553 3 7.93721e-12 3.932301 1.807066 0 2.97362e-12
        2250 7.254243 1.047848 0 0.00868988 5.358217 1.418633 3 3.62377e-13 3.954845 1.922033 0 1.03597e-11
        2300 7.288561 1.113974 0 0.00381899 5.217573 1.556139 3 7.59393e-13 3.923479 2.069405 0 6.75016e-12
        2350 7.333001 1.180990 0 0.0013904 5.165519 1.676540 4 7.19425e-14 4.009194 2.160085 0 2.28884e-12
        2400 7.499463 1.230040 0 0.00826645 5.611255 1.643953 3 1.54676e-12 3.9513415 2.3402345 0 3.47893e-12
        2450 6.979253 1.406037 0 0.000840545 5.403733 1.815983 3 4.57412e-14 3.893489 2.520384 0 1.39533e-12
        2500 7.376370 1.413438 0 0.00201416 5.048334 2.065244 4 1.98064e-13 3.856749 2.703324 0 3.16724e-12
        2550 7.441342 1.486829 0 0.000813603 5.246184 2.108962 3 3.51941e-14 3.853570 2.871105 0 1.15585e-12
        2600 7.561960 1.550851 0 0.00410223 5.521287 2.124047 3 1.22569e-13 4.110513 2.853044 0 4.81926e-12
        2650 7.146216 1.737556 0 0.00412846 5.663964 2.192272 3 2.83773e-13 4.091146 3.035079 0 6.54854e-12
        2700 7.086202 1.853311 0 0.00508308 5.675100 2.314133 3 1.93268e-12 3.943712 3.330095 0 6.84608e-12
        2750 7.095247 1.955665 0 0.00883102 5.681686 2.442220 3 5.73763e-13 4.123770 3.364864 0 1.38094e-11
        2800 7.669845 1.909612 0 0.0018065 5.647392 2.593485 3 9.54792e-14 4.139874 3.537892 0 2.84128e-12
        2850 7.364224 2.097293 0 0.00173247 5.673464 2.722311 3 7.4607e-14 3.981787 3.878895 0 3.22009e-12
        2900 7.680798 2.118523 0 0.00193214 5.731198 2.839188 3 3.95017e-13 4.187246 3.886074 0 2.8697e-12
        2950 7.263804 2.357989 0 0.00176334 5.719527 2.994648 3 2.07834e-13 4.070697 4.207626 0 3.05622e-12
        3000 7.556582 2.383816 0 0.00228024 6.000749 3.001875 3 1.04805e-13 4.082477 4.412395 0 3.35465e-12
        3050 7.337146 2.579891 0 0.00479507 5.607535 3.375643 3 4.0643e-12 4.099905 4.616945 0 6.6338e-12
        3100 7.791106 2.550996 0 0.00704384 5.874630 3.383206 3 4.41869e-13 4.120309 4.823687 0 1.04832e-11
        3150 7.397025 2.818989 0 0.00610161 5.887985 3.541472 3 4.29878e-13 4.146239 5.029168 0 9.07985e-12
        3200 7.733447 2.826772 0 0.00206089 6.203396 3.523988 3 2.04343e-11 4.147006 5.2752535 0 9.07985e-12
        3250 7.510040 3.049419 0 0.749756 5.488453 4.172626 5 4.82669e-09 4.147773 5.521339 0 1.10003e-09
        3300 7.486276 3.202438 0 0.00230789 6.034703 3.972745 3 1.52767e-13 4.217405 5.684617 0 3.2232e-12
        3350 7.545731 3.323789 0 0.00373268 5.925429 4.232675 3 3.46034e-12 4.101747 6.114569 0 6.54232e-12
        3400 7.833286 3.347255 0 0.00243354 6.178668 4.243634 3 4.01013e-13 4.156480 6.308224 0 2.93277e-12
        3450 7.692723 3.560976 0 0.0368519 6.063318 4.517923 3 3.30331e-11 4.265044 6.422819 0 5.76392e-11
        3500 7.711494 3.708971 0 0.00156021 6.171536 4.634455 3 1.35225e-13 4.205196 6.801517 0 2.39764e-12
        3550 7.715085 3.868372 0 0.00259417 6.186101 4.824496 3 2.42473e-13 4.209300 7.090210 0 4.06697e-12
        3600 7.644597 4.071299 0 0.0025804 6.179527 5.036541 3 1.27276e-12 4.365776 7.128959 0 4.34897e-12
        3650 7.709614 4.207483 0 0.0037899 6.134555 5.287762 3 1.77636e-13 4.239067 7.652172 0 7.00595e-12
        3700 7.661577 4.410215 0 0.00845623 6.362058 5.311049 3 3.09806e-11 4.280392 7.893951 0 1.22737e-11
        3750 7.872422 4.468427 0 0.0018816 6.167653 5.703522 3 9.2637e-13 4.250818 8.275430 0 2.58665e-12
        3800 7.858590 4.657705 0 0.00249004 6.164187 5.938008 3 9.79661e-13 4.289918 8.532329 0 4.24905e-12
        3850 7.913248 4.810496 0 0.00397873 6.365020 5.980602 3 4.2091e-13 4.269638 8.915662 0 5.22571e-12
        3900 7.960131 4.970875 0 0.00308847 6.498265 6.089135 3 1.65303e-11 4.345625 9.105438 0 4.29788e-12
        3950 7.928994 5.184767 0 0.00355911 6.441471 6.382081 3 3.1779e-12 4.341187 9.469757 0 5.11857e-12
        4000 8.016688 5.325225 0 0.00361027 6.558676 6.509037 3 5.78204e-13 4.356716 9.802224 0 1.23939e-11
        4050 8.000367 5.538665 0 0.0224457 6.200713 7.146171 4 4.86367e-12 4.372245 10.134691 0 3.5393e-11
        4100 6.933686 6.630319 0 0.0274992 5.464766 8.412537 4 1.59124e-10 4.091302 11.236654 0 5.02727e-11
        4150 7.985967 5.969816 0 0.00249195 6.434684 7.409027 3 4.50856e-12 4.388715 10.863032 0 3.13816e-12
        4200 8.027995 6.155766 0 0.00331736 6.687635 7.389527 3 1.6751e-12 4.364572 11.322637 0 5.04663e-12
        4250 8.024236 6.381190 0 0.00683442 6.725448 7.613497 3 2.11747e-11 4.392125 11.658179 0 9.57234e-12
        4300 8.035211 6.600001 0 0.0185509 6.556348 8.088710 3 2.16183e-11 4.401194 12.049548 0 2.71712e-11
        4350 7.959667 6.897730 0 0.069664 6.402031 8.575971 4 7.82023e-11 4.476996 12.263499 0 1.23663e-10
        4400 8.000703 7.101673 0 0.0288105 6.380938 8.904392 4 6.20304e-12 4.377785 12.978795 0 3.98463e-11
        4450 8.012460 7.335715 0 0.00801659 6.700982 8.771419 3 6.0536e-12 4.408202 13.333581 0 1.1479e-11
        4500 8.070328 7.531339 0 0.0253448 6.460080 9.408610 4 7.24754e-13 4.434423 13.706490 0 3.42339e-11
        4550 8.023827 7.830258 0 0.0950623 6.713257 9.358891 3 6.02242e-10 4.430478 14.181006 0 1.04507e-10
        4600 8.159458 7.956706 0 0.00413513 6.629651 9.792733 3 2.75691e-12 4.446221 14.601706 0 5.94369e-12
        4650 8.201187 8.177131 0 0.00909805 6.900746 9.718107 3 1.66738e-11 4.514598 14.854519 0 1.47509e-11
        4700 8.230685 8.413451 0 0.00969505 6.852275 10.105909 3 3.90266e-12 4.447356 15.570704 0 1.06768e-11
        4750 8.129825 8.792534 0 0.0202942 6.807816 10.499955 3 3.64579e-11 4.442905 16.088969 0 2.97184e-11
        4800 8.335289 8.849430 0 0.0384541 6.724100 10.969878 4 4.09908e-10 4.461193 16.5378084 0 3.05693e-11
        4850 8.196818 9.283037 0 0.00534105 6.786569 11.212053 3 1.99618e-12 4.479481 16.986648 0 8.82761e-12
        4900 7.969233 9.846453 0 0.00328708 6.680805 11.745393 3 2.58649e-12 4.536833 17.295916 0 5.15588e-12
        4950 8.250456 9.804913 0 0.00478458 6.809436 11.879839 3 1.08642e-11 4.355296 18.573940 0 7.28662e-12
        5000 8.336963 10.000144 0 0.00417662 7.068606 11.794522 3 1.01119e-12 4.527131 18.415819 0 5.60085e-12];

fprintf('ge ppc %f\n',ge_ppc(size(po_ppc,1),6)/ge_ppc(size(po_ppc,1),10));
return;
warning off all

% ge_ppc(size(ge_ppc,1),6)/ge_ppc(size(ge_ppc,1),10)
% stop

% figure(1)
x=ge_wood(:,1);
x1=100:200:5000;
p=polyfit(x,ge_wood(:,2),6);
f=polyval(p,x1);
% plot(x1,f,'k-o')
% hold on
% ylim([0 max(f)+1])

s=f(25);

p=polyfit(x,ge_wood(:,6),6);
f=polyval(p,x1);
% plot(x1,f,'k-','linewidth',2)

m=f(25);

p=polyfit(x,ge_wood(:,10),6);
f=polyval(p,x1);
% plot(x1,f,'k--')
% xlabel('problem size','fontsize',15)
% ylabel('Gflop/s','fontsize',15)
% legend('Full-single','Mixed-prec','Full-double','location','southeast')
% title('LU Solve -- Intel Woodcrest 3.0 GHz','fontsize',18)
% set(gca,'fontsize',15)
% grid on

d=f(25);

fprintf('LU - wood %f\n',m/d)

return

figure(2)
x=po_wood(:,1);
x1=100:200:5000;
p=polyfit(x,po_wood(:,2),6);
f=polyval(p,x1);
plot(x1,f,'k-o')
hold on
ylim([0 max(f)+1])

p=polyfit(x,po_wood(:,6),6);
f=polyval(p,x1);
plot(x1,f,'k-','linewidth',2)

p=polyfit(x,po_wood(:,10),6);
f=polyval(p,x1);
plot(x1,f,'k--')
xlabel('problem size','fontsize',15)
ylabel('Gflop/s','fontsize',15)
legend('Full-single','Mixed-prec','Full-double','location','southeast')
title('Cholesky Solve -- Intel Woodcrest 3.0 GHz','fontsize',18)
set(gca,'fontsize',15)
grid on



figure(3)
x=ge_torc10(:,1);
x1=100:200:5000;
p=polyfit(x,ge_torc10(:,2),6);
f=polyval(p,x1);
plot(x1,f,'k-o')
hold on
ylim([0 max(f)+0.5])

p=polyfit(x,ge_torc10(:,6),6);
f=polyval(p,x1);
plot(x1,f,'k-','linewidth',2)

p=polyfit(x,ge_torc10(:,10),6);
f=polyval(p,x1);
plot(x1,f,'k--')
xlabel('problem size','fontsize',15)
ylabel('Gflop/s','fontsize',15)
legend('Full-single','Mixed-prec','Full-double','location','southeast')
title('LU Solve -- AMD Opteron246 2.0 GHz','fontsize',18)
set(gca,'fontsize',15)
grid on


figure(4)
x=po_torc10(:,1);
x1=100:200:5000;
p=polyfit(x,po_torc10(:,2),6);
f=polyval(p,x1);
plot(x1,f,'k-o')
hold on
ylim([0 max(f)+0.5])

p=polyfit(x,po_torc10(:,6),6);
f=polyval(p,x1);
plot(x1,f,'k-','linewidth',2)

p=polyfit(x,po_torc10(:,10),6);
f=polyval(p,x1);
plot(x1,f,'k--')
xlabel('problem size','fontsize',15)
ylabel('Gflop/s','fontsize',15)
legend('Full-single','Mixed-prec','Full-double','location','southeast')
title('Cholesky Solve -- AMD Opteron246 2.0 GHz','fontsize',18)
set(gca,'fontsize',15)
grid on



figure(5)
x=ge_ppc(:,1);
x1=100:200:5000;
p=polyfit(x,ge_ppc(:,2),6);
f=polyval(p,x1);
plot(x1,f,'k-o')
hold on
ylim([0 max(f)+0.5])

p=polyfit(x,ge_ppc(:,6),6);
f=polyval(p,x1);
plot(x1,f,'k-','linewidth',2)

p=polyfit(x,ge_ppc(:,10),6);
f=polyval(p,x1);
plot(x1,f,'k--')
xlabel('problem size','fontsize',15)
ylabel('Gflop/s','fontsize',15)
legend('Full-single','Mixed-prec','Full-double','location','southeast')
title('LU Solve -- IBM PowerPC 970 2.5 GHz','fontsize',18)
set(gca,'fontsize',15)
grid on


figure(6)
x=po_ppc(:,1);
x1=100:200:5000;
p=polyfit(x,po_ppc(:,2),6);
f=polyval(p,x1);
plot(x1,f,'k-o')
hold on
ylim([0 max(f)+0.5])

p=polyfit(x,po_ppc(:,6),6);
f=polyval(p,x1);
plot(x1,f,'k-','linewidth',2)

p=polyfit(x,po_ppc(:,10),6);
f=polyval(p,x1);
plot(x1,f,'k--')
xlabel('problem size','fontsize',15)
ylabel('Gflop/s','fontsize',15)
legend('Full-single','Mixed-prec','Full-double','location','southeast')
title('Cholesky Solve -- IBM PowerPC 970 2.5 GHz','fontsize',18)
set(gca,'fontsize',15)
grid on


